Negative anomalous dimensions in N=4 SYM

We elucidate aspects of the one-loop anomalous dimension of $so(6)$-singlet multi-trace operators in $\mathcal{N}=4\ SU(N_c)$ SYM at finite $N_c$. First, we study how $1/N_c$ corrections lift the large $N_c$ degeneracy of the spectrum, which we call the operator submixing problem. We observe that all large $N_c$ zero modes acquire non-positive anomalous dimension starting at order $1/N_c^2$, and they mix only among the operators with the same number of traces at leading order. Second, we study the lowest one-loop dimension of operators of length equal to $2N_c$. The dimension of such operators becomes more negative as $N_c$ increases, which will eventually diverge in a double scaling limit. Third, we examine the structure of level-crossing at finite $N_c$ in view of unitarity. Finally we find out a correspondence between the large $N_c$ zero modes and completely symmetric polynomials of Mandelstam variables.

==> anc/AncillaryL10Data.txt <==
MixingMatrix[10]={{8 + Nf, -4, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 3/Nc, 0, 2/Nc + (2*Nf)/Nc, 0, -4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 6/Nc, 9/Nc, 8/Nc - (2*Nf)/Nc, 0, -8/Nc, 0, -2/Nc, 0, -4/Nc, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 10/Nc, 10/Nc, (2*Nf)/Nc, 0, -4/Nc, 0, 0, -6/Nc, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 4/Nc - Nf/Nc, 2/Nc, -2/Nc, 0, -2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3/2, 9 + Nf/2, -1, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1, 0, -1/(2*Nc), -1/(2*Nc), 2/Nc - (2*Nf)/Nc, 2/Nc, 3/(2*Nc), 0, 0, 3/(2*Nc), 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), -2/Nc, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, Nc^(-1), 0, 0, -4/Nc, Nc^(-1) + Nf/Nc, 3/(2*Nc), 4/Nc, 3/(2*Nc), 4/Nc, 4/Nc - Nf/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 0, -3/Nc, -Nc^(-1), 0, 1/(2*Nc), -3/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, -4/Nc, -1/(2*Nc), -1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), -1/(2*Nc), 3/(2*Nc), 2/Nc, Nc^(-1) + Nf/(2*Nc), 3/(2*Nc), 4/Nc, 5/Nc, Nf/Nc, Nc^(-1), -3/Nc, 0, 0, -2/Nc, -4/Nc, -3/Nc, 0, -2/Nc, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 3/Nc, 2/Nc - Nf/Nc, 3/Nc, 2/Nc, 0, -4/Nc, -Nc^(-1), -Nc^(-1), 0, -2/Nc, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 9 + Nf/2, 0, -2, 0, -1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 1, 1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), -1/(2*Nc), 0, 1/(2*Nc), 0, 2/Nc - Nf/Nc, Nc^(-1), 0, 0, 3/(2*Nc), 3/(2*Nc), 3/(2*Nc), 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 1/(2*Nc), 0, -3/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -1/(2*Nc), 0, 0, 0, 0, 0, 0, 6/Nc - Nf/Nc, Nc^(-1), 0, -6/Nc, -1/(2*Nc), 0, 0, 3/(2*Nc), Nf/Nc, 5/(2*Nc), 2/Nc, 4/Nc - Nf/Nc, 2/Nc, -Nc^(-1), 3/(2*Nc), -Nc^(-1), -Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), -2/Nc, 0, -2/Nc, 0, 0, -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, -2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, -3/(2*Nc), 3/Nc - Nf/Nc, 1/(2*Nc), 5/(2*Nc), -2/Nc, 0, -1/(2*Nc), 5/(2*Nc), 2/Nc, 2/Nc, Nc^(-1) + Nf/(2*Nc), 5/(2*Nc), 2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, -Nc^(-1), -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, -3/Nc, 0, 0, -1/(2*Nc), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -4/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nf/(2*Nc), 0, 5/(2*Nc), Nc^(-1), 0, -2/Nc, 5/(2*Nc), 2/Nc, -Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, -1/(2*Nc), -2/Nc, 0, -Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 9 + Nf/2, -2, 0, -1/2, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, -1/(2*Nc), -Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), 0, Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 3/(2*Nc), 0, 0, 0, 1/(2*Nc), 3/(2*Nc), 3/(2*Nc), 0, Nc^(-1) + Nf/Nc, -Nc^(-1), -3/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, -3/Nc, 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 6/Nc - Nf/Nc, Nc^(-1), -1/(2*Nc), -6/Nc, 0, 0, 0, -Nc^(-1), 3/(2*Nc), -Nc^(-1), 2/Nc, -Nc^(-1), -Nc^(-1), 5/(2*Nc), Nf/Nc, 3/(2*Nc), 2/Nc, 4/Nc - Nf/Nc, 0, -1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), -2/Nc, 0, -2/Nc, -2/Nc, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 5/(2*Nc), 3/Nc - Nf/Nc, 1/(2*Nc), -3/(2*Nc), -2/Nc, 0, -1/(2*Nc), 5/(2*Nc), -Nc^(-1), 2/Nc, Nc^(-1) + Nf/(2*Nc), 5/(2*Nc), 2/Nc, 2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, -1/(2*Nc), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, -3/Nc, 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -4/Nc, 0, 0, -Nc^(-1), 0, 0, -1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nf/(2*Nc), 0, 0, Nc^(-1), 5/(2*Nc), -2/Nc, 5/(2*Nc), 2/Nc, -1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 0, -1/(2*Nc), 0, -1/(2*Nc), -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/2, 0, -2, -2, 9 + Nf/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), Nf/(2*Nc), 2/Nc, 3/(2*Nc), 0, -2/Nc, -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 3/(2*Nc), Nf/(2*Nc), 3/(2*Nc), 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -6/Nc, Nc^(-1), 0, 8/Nc - (3*Nf)/Nc, 0, 0, 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), Nc^(-1), -Nc^(-1), 0, 0, 3/(2*Nc), 3/(2*Nc), 4/Nc, 2/Nc - Nf/Nc, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, -4/Nc, -4/Nc, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), Nc^(-1), -Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 6/Nc, Nc^(-1) + Nf/Nc, 4/Nc, 4/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, -2/Nc, 0, -2/Nc, 0, -2/Nc, -Nc^(-1), Nc^(-1), 0, 0, -4/Nc, -2/Nc, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 4/Nc, -Nc^(-1), 0, Nc^(-1), 0, 5/(2*Nc), 5/(2*Nc), 2/Nc, 0, Nc^(-1), -2/Nc, -Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/2, 0, 0, 0, -1, 9 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, -1/2, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), -2/Nc, 1/(2*Nc), -Nc^(-1), 2/Nc - Nf/Nc, 2/Nc - Nf/Nc, -Nc^(-1), 0, 2/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), 0, Nf/(2*Nc), 0, 0, 0, 2/Nc, 2/Nc, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 4/Nc - Nf/Nc, 2/Nc + Nf/Nc, 0, -6/Nc, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 5/Nc, 4/Nc - Nf/Nc, 0, -2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, -4/Nc, -2/Nc, 1/(2*Nc), 0, -2/Nc, Nc^(-1), 0, 0, -5/Nc, Nc^(-1), 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, -Nc^(-1), 2/Nc, 2/Nc, 5/Nc, Nc^(-1), Nc^(-1), 0, 0, -2/Nc, -2/Nc, -2/Nc, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, -4/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, -2/Nc, 4/Nc, -2/Nc, 0, 0, 0, 3/Nc, 3/Nc, 0, 2/Nc, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2, 0, -1, -1, 0, 0, 8 + Nf, -2, -1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 3/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, -2/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, -4/Nc, -Nc^(-1), 0, 5/Nc, 0, 0, 0, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, -4/Nc, -4/Nc, 0, 0, 0, 0, 6/Nc, 4/Nc - Nf/Nc, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 3/(2*Nc), 5/(2*Nc), -2/Nc, 0, 5/(2*Nc), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -4/Nc, 7/Nc - (2*Nf)/Nc, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 5/(2*Nc), 5/(2*Nc), Nc^(-1), 0, -3/Nc, 0, -3/Nc, -3/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -3/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 2/Nc, -2/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 0, 6/Nc, 2/Nc + Nf/Nc, 0, -4/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2, 0, 0, 0, 0, -3/2, 9 + Nf/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 3/(2*Nc), 0, 1/(2*Nc), 0, Nc^(-1), 0, 1/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, Nc^(-1), 2/Nc - (2*Nf)/Nc, 2/Nc, 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, -1/(2*Nc), -1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, -Nc^(-1), -4/Nc, -Nc^(-1), -2/Nc, 1/(2*Nc), 5/(2*Nc), 0, 0, 0, 5/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, 5/(2*Nc), 5/(2*Nc), 0, 0, -2/Nc, 0, 0, Nc^(-1) + Nf/Nc, 4/Nc, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 0, -2/Nc, -3/Nc, 0, 0, 0, 0, 0, -3/Nc, -1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 6/Nc, 0, -4/Nc, 0, 0, Nc^(-1), Nc^(-1), -2/Nc, Nc^(-1), Nc^(-1), 0, 2/Nc, 2/Nc, 7/Nc - (2*Nf)/Nc, 2/Nc, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, -2/Nc, Nc^(-1), -Nc^(-1), 0, -6/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 2/Nc, 2/Nc, -4/Nc, 0, 0, Nc^(-1), Nf/Nc, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2, 0, 8 + Nf, 0, -2, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -4/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 6/Nc, Nc^(-1), 0, 0, 0, 4/Nc, -2/Nc, 0, -4/Nc, 0, -4/Nc, 0, 0, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 4/Nc, 0, 0, 0, -4/Nc, 0, -2/Nc, -2/Nc, 0, 0, 0, 4/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, -4/Nc, 0, 0, -4/Nc, 0, 0, 5/Nc, 0, 0, Nc^(-1), 5/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 9/Nc - (2*Nf)/Nc, 3/Nc + Nf/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 0, -4/Nc, 0, -2/Nc, Nc^(-1), 0, 0, 7/Nc - Nf/Nc, Nf/Nc, -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 10, -1, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 0, 0, Nc^(-1), -4/Nc, 0, 0, -Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, (2*Nf)/Nc, 0, 0, 0, 4/Nc, 2/Nc, 0, 0, Nc^(-1), 6/Nc, Nc^(-1), 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, -8/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + Nf/Nc, Nc^(-1), 0, Nc^(-1), 0, 0, Nc^(-1), 8/Nc, 2/Nc, 0, -2/Nc, -2/Nc, -2/Nc, 0, 0, -4/Nc, -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, Nf/Nc, 4/Nc - Nf/Nc, 0, 0, 0, -4/Nc, 0, 0, Nc^(-1), Nc^(-1), -2/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, -1/2, -1, 9 + Nf/2, -1/2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), -Nc^(-1), 3/(2*Nc), -(Nf/Nc), 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 3/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), -1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, -Nc^(-1), 0, -1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), -Nc^(-1), 5/(2*Nc), -Nc^(-1), -Nc^(-1), 9/(2*Nc), 0, -Nc^(-1), -2/Nc, -Nc^(-1), 0, 0, Nf/Nc, 0, Nc^(-1), 2/Nc, -4/Nc, 0, -2/Nc, 0, 0, 0, -1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 2/Nc, -Nc^(-1), -2/Nc, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 6/Nc - Nf/Nc, -1/(2*Nc), 0, 0, 0, 0, -3/Nc, 0, 5/(2*Nc), 0, -Nc^(-1), 0, 4/Nc - Nf/Nc, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 4/Nc - Nf/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), -2/Nc, -1/(2*Nc), 2/Nc, -Nc^(-1), -1/(2*Nc), 0, 0, -Nc^(-1), 0, -1/(2*Nc), 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, -2/Nc, 0, 9/(2*Nc), 2/Nc, -Nc^(-1), -2/Nc, -2/Nc, 0, 0, 0, 1/(2*Nc), Nf/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, -1/(2*Nc), 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 8 + Nf, 0, 0, 0, -1, 0, -1, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 2/Nc + Nf/(2*Nc), -2/Nc, -2/Nc, -2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, -4/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 3/(2*Nc), Nf/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 0, 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, -3/Nc, 0, 0, -2/Nc, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, -Nc^(-1), 0, 5/Nc - Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, -4/Nc, 11/(2*Nc), 0, 2/Nc, -2/Nc, 0, 2/Nc, 0, -3/Nc, Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), -4/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, 9/(2*Nc) - Nf/Nc, 9/(2*Nc) - Nf/Nc, -4/Nc, 0, 0, 0, 0, -1/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 3/(2*Nc), 0, 3/(2*Nc), 0, 0, 0, 0, 0, 0, -3/Nc, -4/Nc, 0, 0, 0, -3/(2*Nc), Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0, -1, -1/2, 0, 0, 0, 9 + Nf/2, 0, -1, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 3/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 3/(2*Nc), Nc^(-1), 3/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), Nc^(-1), 0, 1/(2*Nc), -2/Nc, 0, 0, -1/(2*Nc), Nf/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, 0, 5/(2*Nc) - Nf/Nc, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, -2/Nc, 0, 0, 4/Nc - Nf/Nc, 1/(2*Nc), 2/Nc, 0, 0, -Nc^(-1), -1/(2*Nc), 3/(2*Nc), -1/(2*Nc), -2/Nc, -Nc^(-1), -4/Nc, 5/(2*Nc), 0, 0, 0, 2/Nc, Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), 2/Nc + Nf/Nc, 0, -Nc^(-1), 2/Nc, 2/Nc, 0, 0, -2/Nc, -3/Nc, -Nc^(-1), -Nc^(-1), 0, -2/Nc, 0, -2/Nc, -Nc^(-1), 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, 0, 5/(2*Nc), 0, 0, 1/(2*Nc), -1/(2*Nc), 0, -3/Nc, -Nc^(-1), 0, 0, -Nc^(-1), 0, Nc^(-1), 0, 9/(2*Nc) - Nf/Nc, 3/Nc + Nf/Nc, 1/(2*Nc), 3/(2*Nc), 0, 2/Nc, -2/Nc, -Nc^(-1), -3/(2*Nc), Nc^(-1), 0, Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 1/(2*Nc), 0, 3/(2*Nc), -2/Nc, -Nc^(-1), -1/(2*Nc), 0, 0, 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 1/(2*Nc), 9/(2*Nc) - Nf/Nc, 2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 10, -1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, -Nc^(-1), Nf/(2*Nc), 0, Nc^(-1), Nf/(2*Nc), -Nc^(-1), 0, Nc^(-1), -1/(2*Nc), 0, -1/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), Nc^(-1), 2/Nc - Nf/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), Nc^(-1), -2/Nc, Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 0, -4/Nc, Nc^(-1), 2/Nc, 0, 0, -Nc^(-1), 2/Nc, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 4/Nc, Nc^(-1), 0, 0, Nc^(-1), Nf/Nc, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 6/Nc - (2*Nf)/Nc, 0, -Nc^(-1), -2/Nc, -4/Nc, -2/Nc, 0, 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), -4/Nc, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/Nc, 0, 0, 4/Nc, -Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), -3/Nc, 0, 2/Nc, Nc^(-1), 2/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, -2/Nc, 4/Nc - Nf/Nc, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), Nc^(-1), 4/Nc - Nf/Nc, 0, -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, Nc^(-1), -Nc^(-1), 0, -4/Nc, 0, 0, -2/Nc, 0, 2/Nc, 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, -2, 0, -1, -1, 9 + Nf/2, 1/2, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 1/(2*Nc), -2/Nc, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), -2/Nc + Nf/(2*Nc), Nc^(-1), Nc^(-1), 0, 0, 0, -3/(2*Nc), 0, 0, Nc^(-1), 0, -Nc^(-1), -Nc^(-1), Nf/(2*Nc), 1/(2*Nc), 0, 3/(2*Nc), 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, -1/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 3/(2*Nc), 0, 0, 0, -4/Nc, 1/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 2/Nc, 5/(2*Nc), 0, 0, 6/Nc - (2*Nf)/Nc, -Nc^(-1), -2/Nc, Nc^(-1), -Nc^(-1), 0, 1/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), -4/Nc, 0, 1/(2*Nc), 0, 3/(2*Nc), 0, 0, -1/(2*Nc), 0, 0, 0, -3/(2*Nc), 0, 0, 0, 3/(2*Nc), 0, -Nc^(-1), -2/Nc, 0, -2/Nc, 4/Nc - Nf/Nc, 1/(2*Nc), -Nc^(-1), 0, -1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 5/(2*Nc) - Nf/Nc, 0, -5/Nc, 0, 2/Nc, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, -1/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 5/(2*Nc), 0, 0, -2/Nc, -2/Nc, 0, 0, -2/Nc, 0, 0, 2/Nc + Nf/(2*Nc), Nc^(-1), Nc^(-1) + Nf/(2*Nc), 2/Nc, 1/(2*Nc), -Nc^(-1), 3/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, -1, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 8 + Nf, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1/2, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 5/(2*Nc) - Nf/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 3/(2*Nc), -1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 0, -4/Nc, 2/Nc, -2/Nc, 2/Nc, 5/(2*Nc), 0, 0, 2/Nc, 1/(2*Nc) + Nf/(2*Nc), -3/Nc, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 1/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, 4/Nc - Nf/Nc, 0, -2/Nc, 0, -3/Nc, 0, 0, 5/(2*Nc), 5/(2*Nc), 0, -Nc^(-1), Nc^(-1), 0, Nc^(-1), 0, 0, 9/(2*Nc) - Nf/Nc, 0, -2/Nc, 3/(2*Nc), 0, 0, 2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -7/(2*Nc), 0, 0, 0, -Nc^(-1), -4/Nc, 0, -Nc^(-1), 5/Nc, -2/Nc, 0, 0, 0, -4/Nc, 3/Nc, 1/(2*Nc), 0, 3/Nc, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, -5/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 5/(2*Nc), 0, 5/(2*Nc), -Nc^(-1), 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 5/(2*Nc), Nf/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 0, -3/Nc, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 10, -1/2, 0, 1, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, -1/(2*Nc), 0, -Nc^(-1), Nc^(-1), Nf/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, -1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), Nc^(-1), 0, Nc^(-1), -Nc^(-1), -1/(2*Nc), 3/(2*Nc), 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), -1/(2*Nc), 1/(2*Nc), 0, -2/Nc, 2/Nc - Nf/Nc, 3/(2*Nc) + Nf/(2*Nc), 2/Nc, 1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 2/Nc, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), -4/Nc, 1/(2*Nc), 0, Nc^(-1), -2/Nc, -2/Nc, 0, -1/(2*Nc), -2/Nc, 1/(2*Nc) + Nf/Nc, 0, -Nc^(-1), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), -1/(2*Nc), 0, 1/(2*Nc), 3/Nc - Nf/Nc, Nc^(-1), 0, -Nc^(-1), 0, Nf/(2*Nc), 0, -1/(2*Nc), -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 1/(2*Nc), -1/(2*Nc), 1/(2*Nc), 3/(2*Nc), 0, 0, -3/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 2/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 4/Nc - Nf/Nc, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), -2/Nc, Nc^(-1), 2/Nc, -Nc^(-1), 0, -2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, -2/Nc, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, -1/2, 0, 0, -1, 0, -1, 9 + Nf/2, -1, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 1/2, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), 3/(2*Nc), 0, 1/(2*Nc), -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), Nf/(2*Nc), 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, 3/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, -1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 4/Nc - Nf/Nc, 1/(2*Nc), 0, 0, 2/Nc, -2/Nc, 0, 3/(2*Nc), -3/Nc, 0, 0, -7/(2*Nc), 5/(2*Nc), -2/Nc, -Nc^(-1), -2/Nc, -Nc^(-1), -1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, 2/Nc, 1/(2*Nc), 9/(2*Nc) - Nf/Nc, 2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), -2/Nc, -Nc^(-1), 1/(2*Nc), 0, 2/Nc, 5/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 7/(2*Nc) - Nf/Nc, 0, 0, -Nc^(-1), -3/(2*Nc), -2/Nc, 2/Nc, 0, 2/Nc, 0, -1/(2*Nc), -3/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, -2/Nc, 0, 2/Nc, 2/Nc + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), Nc^(-1), 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 1/(2*Nc), 0, 3/(2*Nc), 0, 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), -3/Nc, 0, -2/Nc, 2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, -1, 9 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, -1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), Nc^(-1), -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, -Nc^(-1), 0, 3/(2*Nc), 5/(2*Nc) - Nf/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -1/(2*Nc), 0, 0, 0, 0, -2/Nc, -4/Nc, 2/Nc, -2/Nc, 0, 5/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, -Nc^(-1), 2/Nc, -Nc^(-1), 0, 0, 5/(2*Nc), -Nc^(-1), 0, -1/(2*Nc), 2/Nc, Nf/(2*Nc), 2/Nc + Nf/(2*Nc), 3/(2*Nc) + Nf/Nc, 0, 1/(2*Nc), 0, 2/Nc, 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), -3/Nc, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 9/(2*Nc) - Nf/Nc, 1/(2*Nc), 0, -2/Nc, 3/Nc, 0, -Nc^(-1), 0, -2/Nc, 2/Nc, 0, 0, -Nc^(-1), 0, 2/Nc, 4/Nc, 0, -Nc^(-1), Nc^(-1), 0, 2/Nc, 2/Nc, -9/(2*Nc), 0, Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, 0, Nc^(-1), -3/Nc, 1/(2*Nc), 1/(2*Nc), -2/Nc, Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 3/(2*Nc), -Nc^(-1), 0, 5/(2*Nc), 0, -2/Nc, 5/(2*Nc), 0, -2/Nc, 0, 1/(2*Nc), Nf/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 2/Nc, 0, -3/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 0, 8 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, -1, 0, -1, 0, 0, -1/2, 0, -1, 0, 1/2, -1, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 5/(2*Nc) - Nf/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -3/Nc, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 0, -4/Nc, -1/(2*Nc), 0, 0, -Nc^(-1), 2/Nc, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 5/(2*Nc), 0, 0, -3/(2*Nc), 0, 0, 5/Nc - Nf/Nc, 0, 0, 0, 0, -4/Nc, -Nc^(-1), -4/Nc, 4/Nc, Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 0, -2/Nc, -2/Nc, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 5/(2*Nc), 0, 0, 0, 5/(2*Nc), 0, -2/Nc, 0, 0, -Nc^(-1), 5/(2*Nc), 7/(2*Nc) - Nf/Nc, 0, 2/Nc, 0, 0, -3/Nc, 0, Nc^(-1), -Nc^(-1), 0, -3/(2*Nc), 0, 0, 0, -3/Nc, 5/(2*Nc), -Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), -2/Nc, 0, 0, 0, 2/Nc, -2/Nc, 0, 0, -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, -2/Nc, 3/(2*Nc), 0, 0, 0, 0, 0, 5/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, -1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, -2/Nc, 0, Nf/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 4/Nc - (2*Nf)/Nc, 2/Nc, Nc^(-1), 0, 0, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, Nc^(-1), -2/Nc, Nc^(-1), 8/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc + Nf/Nc, 0, 0, 0, Nc^(-1), 0, -2/Nc, 4/Nc, 0, 0, -4/Nc, -4/Nc, -2/Nc, Nc^(-1), 0, -8/Nc, 2/Nc, 0, 4/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 3/Nc + Nf/Nc, -2/Nc, 4/Nc, 0, Nc^(-1), -4/Nc, -Nc^(-1), 0, Nc^(-1), 2/Nc + Nf/Nc, -4/Nc, 0, Nc^(-1), Nc^(-1), 0, -2/Nc, 0, -2/Nc, Nc^(-1), 0, 0, 0, 4/Nc, 0, -4/Nc, 4/Nc, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, -4/Nc, 0, 0, 0, Nc^(-1), 0, -2/Nc, Nc^(-1), 0, Nc^(-1), 2/Nc, 0, 0, -2/Nc, 0, 4/Nc - Nf/Nc, 2/Nc, -2/Nc, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, 0, -4/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 6/Nc, Nc^(-1), 0, 4/Nc, 0, 0, -2/Nc, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, -4/Nc, 0, 0, 0, 4/Nc, 0, 0, -4/Nc, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 4/Nc, -2/Nc, 0, Nc^(-1), 0, -4/Nc, 0, 0, 5/Nc, 0, 0, -4/Nc, 0, 0, Nc^(-1), 5/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 3/Nc + Nf/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 9/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, -4/Nc, 0, -2/Nc, Nc^(-1), 0, 0, Nc^(-1), Nf/Nc, -2/Nc, 0, 0, 0, 0, 7/Nc - Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, -1, -1/2, 9 + Nf/2, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 1/(2*Nc), 3/(2*Nc), Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 0, 0, 3/(2*Nc), Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, -2/Nc, 0, -1/(2*Nc), Nf/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, -1/(2*Nc), 5/(2*Nc) - Nf/Nc, 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 5/(2*Nc), 0, 0, -1/(2*Nc), 3/(2*Nc), -1/(2*Nc), 0, -Nc^(-1), -2/Nc, 2/Nc, 1/(2*Nc), 4/Nc - Nf/Nc, -Nc^(-1), 0, 5/(2*Nc), -4/Nc, 0, 0, 0, 2/Nc, Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 2/Nc, 0, 0, -2/Nc, -3/Nc, 2/Nc, 2/Nc + Nf/Nc, 0, -2/Nc, 0, -2/Nc, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), -2/Nc, 0, 0, 5/(2*Nc), -3/Nc, 0, 1/(2*Nc), -1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 9/(2*Nc) - Nf/Nc, 1/(2*Nc), 3/Nc + Nf/Nc, 3/(2*Nc), 0, -Nc^(-1), -2/Nc, 2/Nc, 0, Nc^(-1), 0, Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, -3/(2*Nc), -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, -2/Nc, 0, 3/(2*Nc), -2/Nc, -1/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 1/(2*Nc), 9/(2*Nc) - Nf/Nc, 2/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc, 5/Nc, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, -10/Nc, 5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 20/Nc, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc + (5*Nf)/Nc, 5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc - (5*Nf)/Nc, 5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 8 + Nf, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 3/Nc, 0, Nc^(-1), -2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, -4/Nc, -4/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, -4/Nc, Nc^(-1), -4/Nc, 0, 0, 0, Nc^(-1), 4/Nc, 0, 0, 0, 4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, -2/Nc, 4/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, Nc^(-1), 0, -4/Nc, 0, 0, 0, Nc^(-1), -4/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, Nf/Nc, -2/Nc, 6/Nc + (2*Nf)/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 2/Nc, 0, 2/Nc, 0, 0, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, -4/Nc, 9/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, -1, 0, 0, 0, 0, 0, -2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), 0, -4/Nc, 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, -2/Nc, 2/Nc, Nc^(-1), 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 2/Nc, 2/Nc, 4/Nc - (2*Nf)/Nc, 2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), -4/Nc, Nc^(-1), -4/Nc, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 8/Nc, Nc^(-1), Nc^(-1), 0, -2/Nc, 0, 0, 8/Nc, 0, 0, 0, -4/Nc, 0, 0, -2/Nc, -8/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, -2/Nc, 0, Nc^(-1), -4/Nc, 0, 0, 2/Nc + Nf/Nc, 2/Nc + Nf/Nc, 0, -2/Nc, -2/Nc, 2/Nc + Nf/Nc, 0, 2/Nc, 0, 2/Nc, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 0, Nc^(-1), 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, -2/Nc, 0, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1/2, -1, 9 + Nf/2, -1/2, 0, 0, 0, 0, 0, -1, 0, 0, -1, 1/2, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 0, -Nc^(-1), 3/(2*Nc), Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 1/(2*Nc), 2/Nc - Nf/Nc, 1/(2*Nc), 0, 0, Nc^(-1), -2/Nc, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 3/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), Nc^(-1), -2/Nc, -Nc^(-1), 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 1/(2*Nc), 0, -1/(2*Nc), -Nc^(-1), Nc^(-1), 2/Nc, 5/(2*Nc), -2/Nc, 0, Nc^(-1), 0, 1/(2*Nc), 5/(2*Nc), 0, 0, 0, -2/Nc, 1/(2*Nc), -Nc^(-1), -2/Nc, 0, 1/(2*Nc), 0, 0, 0, -4/Nc, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 0, Nf/(2*Nc), 1/(2*Nc), 0, -3/(2*Nc), Nc^(-1), -2/Nc, -2/Nc, 0, -Nc^(-1), 2/Nc, 0, 1/(2*Nc), -1/(2*Nc), 2/Nc, -1/(2*Nc), 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, -3/Nc, 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), -2/Nc, -Nc^(-1), 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 3/(2*Nc), 2/Nc, 0, 2/Nc, 5/(2*Nc), -2/Nc, -Nc^(-1), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, -2/Nc, -1/(2*Nc), 0, 13/(2*Nc) - (2*Nf)/Nc, -2/Nc, -2/Nc, 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 1/(2*Nc), 2/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 8 + Nf, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, 0, -Nc^(-1), 0, 3/Nc, 0, 0, 4/Nc + Nf/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -Nc^(-1), Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 5/(2*Nc), 5/(2*Nc), 0, 0, 4/Nc, 0, Nc^(-1), 0, 0, 2/Nc, 2/Nc, 2/Nc, -3/Nc, -2/Nc, 0, 0, 0, 0, Nc^(-1) - Nf/Nc, -4/Nc, 0, 2/Nc, -Nc^(-1), 0, -2/Nc, 0, 0, Nc^(-1), 0, -2/Nc, -2/Nc, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 11/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -3/Nc, 0, -Nc^(-1), 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 4/Nc + Nf/Nc, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 5/(2*Nc), 5/(2*Nc), 0, 0, 8/Nc - (2*Nf)/Nc, Nc^(-1), 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -4/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, -2, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, Nc^(-1), 0, 0, 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, Nc^(-1), 0, -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 4/Nc - (2*Nf)/Nc, Nc^(-1), -2/Nc, 0, 0, -Nc^(-1), -2/Nc, Nc^(-1), 0, 0, 8/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 2/Nc, -2/Nc, 0, -4/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, (2*Nf)/Nc, 0, -Nc^(-1), 0, 0, -Nc^(-1), 4/Nc - (2*Nf)/Nc, 2/Nc, 0, 0, -2/Nc, 0, 0, 2/Nc, 8/Nc, -2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 4/Nc, -Nc^(-1), 0, -Nc^(-1), -6/Nc, 0, 0, 0, 0, -2/Nc, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1/2, 0, -1, 10, 0, -1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, -1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 0, Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nf/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, -2/Nc, -2/Nc, 1/(2*Nc), -2/Nc, 0, -Nc^(-1), 3/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 1/(2*Nc), Nc^(-1), Nc^(-1), -Nc^(-1), 2/Nc - Nf/Nc, Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, -1/(2*Nc), -Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, -Nc^(-1), 4/Nc - Nf/Nc, 2/Nc + Nf/(2*Nc), -2/Nc, Nc^(-1), -4/Nc, 1/(2*Nc), 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -2/Nc, 4/Nc - Nf/Nc, 2/Nc, 2/Nc, 1/(2*Nc), -1/(2*Nc), 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 1/(2*Nc), 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, Nc^(-1), 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 3/Nc - Nf/Nc, Nc^(-1), 0, -Nc^(-1), -2/Nc, -1/(2*Nc), 0, 0, 0, 1/(2*Nc), Nc^(-1), Nf/Nc, 1/(2*Nc), 0, -3/Nc, 0, -3/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 2/Nc, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), -2/Nc, 2/Nc, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 2/Nc, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, -1/(2*Nc), 0, -2/Nc, 4/Nc - Nf/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 10, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, Nc^(-1), 4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 4/Nc, Nc^(-1), -2/Nc, 0, 0, -4/Nc, Nc^(-1), 4/Nc, 0, 0, -2/Nc, 4/Nc, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 8/Nc - (2*Nf)/Nc, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 4/Nc + (2*Nf)/Nc, 0, 0, -2/Nc, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 2/Nc, (2*Nf)/Nc, 8/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, Nc^(-1), 0, Nc^(-1), 6/Nc - (2*Nf)/Nc, 0, -4/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, -1, 0, 9 + Nf/2, 0, -2, 2, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), Nf/(2*Nc), 3/Nc, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, Nc^(-1), 1/(2*Nc), Nc^(-1), 0, 2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, Nc^(-1), 0, 0, -2/Nc, -2/Nc, 0, 2/Nc + Nf/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 9/(2*Nc) - Nf/Nc, -Nc^(-1), 9/(2*Nc) - Nf/Nc, 0, 0, 1/(2*Nc), 0, -2/Nc, 4/Nc, 2/Nc, -Nc^(-1), -2/Nc, 0, 1/(2*Nc), -Nc^(-1), 2/Nc, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 3/(2*Nc), -4/Nc, -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 3/(2*Nc), 0, 0, 0, 0, 8/Nc, 7/(2*Nc) + Nf/Nc, 0, -2/Nc, -2/Nc, 0, -2/Nc, -2/Nc, 0, 0, -Nc^(-1), -2/Nc, -Nc^(-1), 0, 0, -4/Nc, -2/Nc, 0, Nc^(-1), 4/Nc, Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, 0, 0, -3/Nc, 0, 0, 0, 0, 0, (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 5/Nc - Nf/Nc, 0, 5/Nc - Nf/Nc, -4/Nc, -2/Nc, 2/Nc, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, -1, -1, 1/2, 10, -1/2, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), Nf/(2*Nc), 0, 0, 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 3/(2*Nc), Nc^(-1), Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -Nc^(-1), 2/Nc - Nf/Nc, -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 1/(2*Nc), Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 4/Nc, 1/(2*Nc), -1/(2*Nc), 0, 0, 2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 0, -1/(2*Nc), 0, Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, -1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -2/Nc, 0, 3/(2*Nc), 1/(2*Nc), -3/Nc, 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 3/Nc - Nf/Nc, 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, Nf/(2*Nc), Nc^(-1), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 5/Nc - Nf/Nc, 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), -2/Nc, 0, 1/(2*Nc), -2/Nc, 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), Nc^(-1), 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 2/Nc, 0, 0, Nf/Nc, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), -2/Nc, 0, 4/Nc - Nf/Nc, -1/(2*Nc), 0, -3/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 3/Nc - Nf/Nc, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, -2, -1, 9 + Nf/2, 1, 0, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 1/(2*Nc), 3/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 3/(2*Nc), -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 3/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 2/Nc + Nf/(2*Nc), 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 5/(2*Nc), 0, -2/Nc, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), -2/Nc, 2/Nc, -2/Nc, 9/(2*Nc) - Nf/Nc, Nc^(-1), -Nc^(-1), 0, -2/Nc, -3/Nc, 5/(2*Nc), 2/Nc, 2/Nc, -Nc^(-1), 0, -3/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), 0, 2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, -2/Nc, 0, -3/(2*Nc), 0, -Nc^(-1), -1/(2*Nc), 0, 0, 1/(2*Nc), 0, -2/Nc, Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 9/Nc - (2*Nf)/Nc, -2/Nc, 5/(2*Nc), 0, -7/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 2/Nc, 0, 0, -2/Nc, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, Nf/Nc, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, -1/(2*Nc), 9/(2*Nc) - Nf/Nc, 2/Nc, 0, -3/(2*Nc), 0, 1/(2*Nc), -2/Nc, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 + (3*Nf)/2, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1/(2*Nc), 1/(2*Nc), -2/Nc, 4/Nc + Nf/Nc, -Nc^(-1), 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, Nc^(-1), 5/Nc, 0, 2/Nc, -3/Nc, 0, -3/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 5/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, -Nc^(-1), 5/Nc - Nf/Nc, 0, -Nc^(-1), 0, 4/Nc, -3/Nc, 5/(2*Nc) + Nf/(2*Nc), -4/Nc, 0, -Nc^(-1), -4/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 11/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, -2/Nc, 0, -3/Nc, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 6/Nc - Nf/Nc, 0, 0, 5/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 9 + Nf/2, 0, -1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 3/(2*Nc), 3/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 2/Nc - Nf/Nc, 2/Nc - Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, -4/Nc, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc, -7/(2*Nc), 0, -7/(2*Nc), 0, 4/Nc, 0, -Nc^(-1), 2/Nc, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -4/Nc, -Nc^(-1), -2/Nc, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), 5/Nc, 0, 0, 2/Nc, -4/Nc, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, -2/Nc, -2/Nc, Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 2/Nc, 2/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 2/Nc, 0, 2/Nc, 0, Nc^(-1), 0, 2/Nc + Nf/Nc, 0, 0, 0, -2/Nc, -2/Nc, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9/(2*Nc) - Nf/Nc, 0, 9/(2*Nc) - Nf/Nc, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, Nc^(-1), 2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 2/Nc, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 10, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, -1/(2*Nc), -1/(2*Nc), Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 2/Nc, -2/Nc, 1/(2*Nc), 0, 2/Nc - Nf/Nc, Nc^(-1), 0, -4/Nc, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), -3/Nc, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, -2/Nc, 0, Nc^(-1), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, 2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 2/Nc, 0, 0, 0, -2/Nc, 1/(2*Nc), -3/(2*Nc), 5/(2*Nc) + Nf/Nc, 0, 0, 0, -Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, -2/Nc, 2/Nc, 0, 2/Nc, 0, 3/(2*Nc), -2/Nc, Nc^(-1), Nc^(-1), -2/Nc, 0, -2/Nc, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, 1/(2*Nc), -3/Nc, -2/Nc, 0, Nc^(-1), 3/Nc - Nf/Nc, Nc^(-1), 0, 0, 0, 3/Nc - Nf/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, -1/(2*Nc), -1/(2*Nc), -2/Nc, 0, 0, Nc^(-1), 0, 3/(2*Nc), 0, 0, Nc^(-1), -2/Nc, 0, 4/Nc, -2/Nc, 0, 0, 3/(2*Nc), 0, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 5/(2*Nc) + Nf/Nc, -3/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 2/Nc, -Nc^(-1), -Nc^(-1), 4/Nc - Nf/Nc, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, -1, 0, -1, -1, 9 + Nf/2, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 3/(2*Nc), 0, 0, 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 3/(2*Nc), 0, 0, 0, -Nc^(-1), 0, -1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -3/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 0, Nf/(2*Nc), 1/(2*Nc), 0, 0, 2/Nc - Nf/Nc, 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, -1/(2*Nc), 0, 1/(2*Nc), 2/Nc, 0, 0, 0, 0, -1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, 0, -4/Nc, 0, 5/(2*Nc), -2/Nc, 2/Nc, 0, -3/Nc, 0, -Nc^(-1), 9/(2*Nc) - Nf/Nc, 2/Nc, 0, 0, 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, -1/(2*Nc), 0, -2/Nc, 0, 2/Nc, Nf/(2*Nc), -2/Nc, 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), Nc^(-1), 1/(2*Nc), -2/Nc, 0, -2/Nc, 0, -Nc^(-1), 5/(2*Nc), 0, -Nc^(-1), 0, 2/Nc, 1/(2*Nc), 4/Nc - Nf/Nc, -2/Nc, 0, 0, 3/(2*Nc), -2/Nc, -2/Nc, -2/Nc, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), -1/(2*Nc), -1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), 0, 5/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, -2/Nc, 0, 1/(2*Nc), 0, 9/(2*Nc) - Nf/Nc, 0, -3/Nc, 1/(2*Nc), 0, 0, Nf/(2*Nc), 0, 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 3/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 4/Nc - (4*Nf)/Nc, 4/Nc, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 2/Nc + (2*Nf)/Nc, 0, 0, Nc^(-1), 0, 0, -2/Nc, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 8/Nc, 0, 0, 0, 0, 0, -2/Nc, 4/Nc, 0, -2/Nc, 0, Nc^(-1), -2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, -Nc^(-1), 0, -2/Nc, 0, 0, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 2/Nc, 2/Nc + Nf/Nc, 2/Nc, -4/Nc, 2/Nc, 0, 0, 0, 0, -4/Nc, 0, 4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, -(Nf/Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, -1, 8 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 4/Nc + Nf/Nc, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), 0, 0, 0, 2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, -2/Nc, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, -2/Nc, 5/Nc, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), 4/Nc, 0, 1/(2*Nc), Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, -4/Nc, 5/(2*Nc) + Nf/(2*Nc), -4/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, -4/Nc, 7/(2*Nc), 7/(2*Nc), 4/Nc, -Nc^(-1), 0, 4/Nc, 0, 1/(2*Nc), Nc^(-1), 0, 3/Nc, 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), -2/Nc, 0, 0, -1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, -2/Nc, 0, -2/Nc, 0, -2/Nc, -2/Nc, 0, 0, 4/Nc, Nc^(-1), 4/Nc - Nf/Nc, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 8 + Nf, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, -2/Nc, 0, 1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 1/(2*Nc), 0, 0, 2/Nc + Nf/(2*Nc), -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, -4/Nc, 0, 4/Nc, 2/Nc, 0, 2/Nc, 0, -2/Nc, 0, -1/(2*Nc), -2/Nc, 2/Nc, 0, 0, -2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, -4/Nc, 6/Nc, 0, 0, 0, 0, -4/Nc, -2/Nc, 0, 0, Nc^(-1), 0, Nc^(-1) + Nf/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 5/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 3/Nc, 3/Nc, 0, 0, 0, 0, 0, -3/Nc, 3/Nc + Nf/Nc, -3/Nc, -Nc^(-1), 0, 0, 0, 0, 5/Nc - Nf/Nc, -3/Nc, -3/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc - Nf/Nc, 1/(2*Nc), 0, -3/Nc, -Nc^(-1), -3/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc + Nf/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -2, 8 + Nf, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 3/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, -3/(2*Nc), 2/Nc, 0, -Nc^(-1), 0, 2/Nc, -3/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 2/Nc, 0, -2/Nc, 0, -4/Nc, 4/Nc, 0, 0, 0, 5/(2*Nc), 0, -4/Nc, 0, 0, -4/Nc, 0, 8/Nc - (2*Nf)/Nc, 0, 0, 5/(2*Nc), Nc^(-1), 0, Nc^(-1), 0, 0, 5/Nc, Nc^(-1), -2/Nc, 0, 0, -2/Nc, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, -2/Nc, 0, 5/Nc, 0, 0, 0, -4/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 3/Nc, 0, -2/Nc, 0, -3/Nc, 0, 0, -Nc^(-1), 3/Nc + Nf/Nc, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), -2/Nc, 0, 4/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 0, Nc^(-1) - Nf/Nc, 3/(2*Nc), 3/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 6 + 2*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 8/Nc + (2*Nf)/Nc, 0, 0, 0, 0, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 4/Nc, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 4/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, -6/Nc, 12/Nc, -6/Nc, 10/Nc, 0, 0, 5/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, -2/Nc, 0, 2/Nc, 10/Nc - Nf/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, Nf/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, Nf/(2*Nc), 0, -1/(2*Nc), -3/Nc, 1/(2*Nc), 1/(2*Nc), Nf/(2*Nc), Nc^(-1), Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, -2/Nc, Nc^(-1), 3/(2*Nc), Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 2/Nc, Nc^(-1), -4/Nc, 0, 0, -Nc^(-1), 0, -Nc^(-1), Nc^(-1), 0, 2/Nc - Nf/Nc, 2/Nc + Nf/(2*Nc), 0, 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), -2/Nc, -Nc^(-1), -2/Nc, -3/Nc, 1/(2*Nc), 1/(2*Nc), 6/Nc - (2*Nf)/Nc, Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), 0, -1/(2*Nc), -1/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), -3/Nc, 1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), -3/Nc, -3/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), Nc^(-1), -Nc^(-1) + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, 4/Nc - Nf/Nc, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, Nc^(-1), 2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -1/(2*Nc), -Nc^(-1), 0, -1/(2*Nc), -2/Nc, -2/Nc, 3/(2*Nc) + Nf/(2*Nc), 2/Nc, Nc^(-1), 0, 0, -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, Nc^(-1), 0, 2/Nc, -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 1, 0, -4, 0, 0, 1, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, Nc^(-1), -2/Nc, 0, 2/Nc, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, -2/Nc, 2/Nc, 4/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, Nc^(-1), 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 4/Nc + (2*Nf)/Nc, 0, -2/Nc, -4/Nc, -2/Nc, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 4/Nc, 0, Nc^(-1), Nc^(-1), 4/Nc, 0, 0, 0, -4/Nc, Nc^(-1), -Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), -4/Nc, 2/Nc, 0, -2/Nc, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 6/Nc - (2*Nf)/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), -4/Nc, Nc^(-1), 6/Nc - Nf/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1/2, -1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9 + Nf/2, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -(Nf/Nc), 0, -1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 3/(2*Nc), 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, Nc^(-1), -1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -1/(2*Nc), -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 5/(2*Nc), -Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, Nf/Nc, 0, -2/Nc, 2/Nc, Nc^(-1), -Nc^(-1), 0, 9/(2*Nc), 0, -Nc^(-1), 0, -4/Nc, -2/Nc, 0, 0, 0, -1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), -2/Nc, 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, 6/Nc - Nf/Nc, -1/(2*Nc), 0, -3/Nc, 0, 0, 0, 0, 5/(2*Nc), 0, -Nc^(-1), 0, 4/Nc - Nf/Nc, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, -Nc^(-1), 0, 0, -2/Nc, -1/(2*Nc), 0, -1/(2*Nc), 2/Nc, -Nc^(-1), -1/(2*Nc), 0, 0, -Nc^(-1), 0, -1/(2*Nc), 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 9/(2*Nc), 0, -2/Nc, 2/Nc, -Nc^(-1), -2/Nc, 0, -2/Nc, 0, 0, 1/(2*Nc), Nf/Nc, 1/(2*Nc), 0, 1/(2*Nc), 0, -1/(2*Nc), 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -2, 9 + Nf/2, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, 1, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 3/(2*Nc), -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), -2/Nc + Nf/(2*Nc), Nc^(-1), Nc^(-1), 0, 0, 0, 3/(2*Nc), 0, Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), Nf/(2*Nc), -3/(2*Nc), 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -1/(2*Nc), 0, 0, 0, 0, 0, -1/(2*Nc), -Nc^(-1), 0, 0, 3/(2*Nc), 1/(2*Nc), 0, 0, 5/(2*Nc), 2/Nc, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), -4/Nc, -Nc^(-1), -Nc^(-1), -Nc^(-1), 6/Nc - (2*Nf)/Nc, -2/Nc, Nc^(-1), -Nc^(-1), 0, 1/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 2/Nc, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 1/(2*Nc), -4/Nc, 0, 1/(2*Nc), 0, -1/(2*Nc), 0, 0, 3/(2*Nc), 0, 0, 0, -3/(2*Nc), -Nc^(-1), 0, 0, 3/(2*Nc), 0, 0, -2/Nc, 0, -2/Nc, 4/Nc - Nf/Nc, 1/(2*Nc), 0, -Nc^(-1), -1/(2*Nc), -1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 5/(2*Nc) - Nf/Nc, 0, 2/Nc, 0, -5/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, -1/(2*Nc), Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 5/(2*Nc), -2/Nc, -2/Nc, 0, -2/Nc, 0, 0, 0, 2/Nc + Nf/(2*Nc), Nc^(-1), Nc^(-1) + Nf/(2*Nc), 2/Nc, -2/Nc, -Nc^(-1), 3/(2*Nc), -2/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 10, 1, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, Nc^(-1), 0, 0, 2/Nc, Nc^(-1), -2/Nc, 0, -2/Nc, 2/Nc, Nc^(-1), 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 2/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, Nc^(-1), 0, 2/Nc + Nf/Nc, 0, 8/Nc, 0, 0, 0, -2/Nc, -2/Nc, Nc^(-1), -2/Nc, -2/Nc, 0, 0, -2/Nc, Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), Nc^(-1), 0, 0, 0, 4/Nc, 0, -4/Nc, 0, 0, 0, 4/Nc, 0, 0, -4/Nc, 0, 0, -2/Nc, Nc^(-1), 0, 2/Nc + Nf/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, -2/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 8/Nc - (2*Nf)/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), Nc^(-1), 8/Nc - (3*Nf)/Nc, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 1/2, 0, 0, 0, 0, -2, 0, 0, 9 + Nf/2, 0, -1, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 3/(2*Nc), -Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), 0, 0, 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, 0, 1/(2*Nc), 2/Nc - Nf/Nc, 0, Nc^(-1), 0, -2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 3/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 1/(2*Nc), 0, -1/(2*Nc), -Nc^(-1), Nc^(-1), -2/Nc, 5/(2*Nc), 2/Nc, 0, Nc^(-1), -Nc^(-1), 1/(2*Nc), -2/Nc, 0, 0, -2/Nc, 5/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 0, -4/Nc, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), Nf/(2*Nc), 0, 1/(2*Nc), 0, -3/(2*Nc), 0, -2/Nc, -2/Nc, 0, -Nc^(-1), 2/Nc, Nc^(-1), 1/(2*Nc), -1/(2*Nc), 2/Nc, -1/(2*Nc), 0, 0, 0, 0, -3/Nc, 0, 0, 4/Nc - Nf/Nc, 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -2/Nc, -2/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 3/(2*Nc), Nc^(-1) + Nf/(2*Nc), 2/Nc, 0, -2/Nc, 5/(2*Nc), 2/Nc, 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -1/(2*Nc), -Nc^(-1), 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, -2/Nc, -1/(2*Nc), 0, -2/Nc, 13/(2*Nc) - (2*Nf)/Nc, -2/Nc, 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 1/(2*Nc), 2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 1/2, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, -1/2, 0, 0, 0, 0, -1/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -1/(2*Nc), 0, 0, Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 3/(2*Nc), Nc^(-1), Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), 2/Nc - Nf/Nc, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), Nf/(2*Nc), 4/Nc, 1/(2*Nc), -1/(2*Nc), 0, -Nc^(-1), 2/Nc, Nc^(-1), 0, 0, 0, -1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, -1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -2/Nc, 3/(2*Nc), 0, -Nc^(-1), -3/Nc, 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 3/Nc - Nf/Nc, 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), -2/Nc, 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 5/Nc - Nf/Nc, 0, 1/(2*Nc), -2/Nc, 1/(2*Nc), 0, -Nc^(-1), Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, 0, -2/Nc, 0, -Nc^(-1), Nf/Nc, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 2/Nc, 0, 0, 1/(2*Nc), 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 4/Nc - Nf/Nc, 0, -1/(2*Nc), -3/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 3/Nc - Nf/Nc, Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 9 + Nf/2, 1/2, 0, 0, 0, 1/2, 0, -2, 0, 0, 0, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, 0, Nc^(-1), Nc^(-1), 0, -2/Nc, Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 3/Nc + Nf/Nc, 5/Nc, -Nc^(-1), 0, -2/Nc, 0, -2/Nc, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 2/Nc, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 4/Nc - Nf/Nc, 0, -2/Nc, Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, -4/Nc, -Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, -2/Nc, 2/Nc + Nf/(2*Nc), 1/(2*Nc), -5/(2*Nc), 0, 0, -5/(2*Nc), 0, 0, 0, 9/Nc - (2*Nf)/Nc, -Nc^(-1), 0, 0, Nc^(-1), 0, -Nc^(-1), -2/Nc, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 5/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 4/Nc - Nf/Nc, -4/Nc, -Nc^(-1), -Nc^(-1), 2/Nc, 0, -Nc^(-1), 0, Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 0, 0, 0, 0, 0, 0, -1/2, 0, -1, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, 0, 0, 2/Nc + Nf/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 5/(2*Nc) - Nf/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), 0, 0, 0, 0, -3/Nc, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, -3/Nc, 0, 0, -4/Nc, -2/Nc, 5/(2*Nc), 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 4/Nc, -Nc^(-1), Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), -3/Nc, 2/Nc, 0, -2/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), -2/Nc, -Nc^(-1), 3/Nc, 0, 2/Nc, 0, 0, 0, 0, -Nc^(-1), -5/(2*Nc), 0, 3/Nc, 0, 0, -Nc^(-1), 0, -3/Nc, 3/(2*Nc) + Nf/(2*Nc), 7/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), -4/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 5/(2*Nc), 0, 5/(2*Nc), -2/Nc, 0, 0, -2/Nc, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 3/(2*Nc), -Nc^(-1), 0, 0, 0, -3/Nc, 9/(2*Nc) - Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1/2, 1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1/2, 1/2, 0, 0, 0, 0, 0, 10, -1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -2/Nc + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), -1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, 0, 0, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, -4/Nc, 0, 0, 2/Nc, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), -2/Nc, -2/Nc, 2/Nc - Nf/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, -Nc^(-1), -2/Nc, 2/Nc, 2/Nc, Nc^(-1), Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 0, 0, -4/Nc, 0, 3/(2*Nc), 0, -1/(2*Nc), 0, 0, -1/(2*Nc), 4/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, Nc^(-1), -2/Nc, -2/Nc, -2/Nc, 0, 6/Nc - (2*Nf)/Nc, Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, Nc^(-1) - Nf/Nc, Nc^(-1), Nc^(-1) - Nf/Nc, 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 4/Nc, 0, -4/Nc, 0, 0, 0, -Nc^(-1), Nc^(-1) + Nf/Nc, 0, 0, -4/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 10, 0, -1/2, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), -1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, Nf/(2*Nc), 0, Nc^(-1), 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), -2/Nc, -Nc^(-1), 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 0, Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, 1/(2*Nc), 1/(2*Nc), -1/(2*Nc), -3/Nc, Nc^(-1), Nc^(-1) + Nf/(2*Nc), -2/Nc, -3/Nc, Nc^(-1) + Nf/(2*Nc), -1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 2/Nc, 0, 3/Nc - Nf/Nc, -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), -2/Nc, 1/(2*Nc), 0, 1/(2*Nc), 0, 1/(2*Nc), 0, -1/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, 3/Nc - Nf/Nc, 1/(2*Nc), 0, -3/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 0, -3/Nc, Nf/(2*Nc), 5/Nc - (2*Nf)/Nc, 0, 0, 0, -Nc^(-1), -2/Nc, 0, 2/Nc, 2/Nc, 0, 0, Nc^(-1), 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, 3/(2*Nc), 1/(2*Nc), 0, 2/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, 0, 0, -Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 1/2, 1, 0, 0, -2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1/2, 0, 0, 0, -2, 0, 10, 1/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -1/(2*Nc), 0, Nc^(-1), 0, 0, -2/Nc, Nc^(-1), 2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -2/Nc, 0, Nc^(-1), 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, -Nc^(-1), -2/Nc, 0, -1/(2*Nc), 0, -1/(2*Nc), 0, 1/(2*Nc), Nc^(-1), -1/(2*Nc), 0, -1/(2*Nc), Nc^(-1), 1/(2*Nc), Nf/(2*Nc), Nf/(2*Nc), -2/Nc, Nc^(-1), 0, 0, -2/Nc, Nc^(-1), 4/Nc, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -3/Nc, 0, 0, -2/Nc, 4/Nc - Nf/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, -Nc^(-1), -2/Nc, 3/(2*Nc), -2/Nc, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), Nf/Nc, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -4/Nc, 0, -Nc^(-1), 0, 0, 6/Nc - (2*Nf)/Nc, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 0, -1, -1, 1/2, 0, 0, -1, 0, 9 + Nf/2, 0, -2, 1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nf/(2*Nc), 3/(2*Nc), 1/(2*Nc), Nc^(-1), -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), 0, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), -2/Nc, 3/(2*Nc), 1/(2*Nc), 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 2/Nc + Nf/(2*Nc), 0, 1/(2*Nc), Nc^(-1), -2/Nc, 0, 0, 1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 5/(2*Nc), 0, -Nc^(-1), -Nc^(-1), -2/Nc, -Nc^(-1), 0, -Nc^(-1), Nc^(-1), 9/(2*Nc) - Nf/Nc, -2/Nc, -2/Nc, 0, -Nc^(-1), 1/(2*Nc), 0, -2/Nc, 2/Nc, 5/(2*Nc), -3/Nc, 2/Nc, 2/Nc, -Nc^(-1), 0, -3/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 0, -1/(2*Nc), 2/Nc, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, -2/Nc, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, Nc^(-1), 0, 9/Nc - (2*Nf)/Nc, -Nc^(-1), 0, -Nc^(-1), -2/Nc, 5/(2*Nc), 0, -7/(2*Nc), 0, 0, 1/(2*Nc), 2/Nc, 0, Nc^(-1), -2/Nc, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), Nc^(-1), -1/(2*Nc), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, Nf/Nc, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 9/(2*Nc) - Nf/Nc, -1/(2*Nc), 2/Nc, 0, -3/(2*Nc), 0, 1/(2*Nc), -2/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, -1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, -1, -2, 1/2, 10, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, 0, 1/(2*Nc), Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), Nc^(-1), Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 2/Nc - Nf/Nc, 0, Nc^(-1), 0, 0, 0, Nc^(-1), Nc^(-1), -Nc^(-1), -2/Nc, -Nc^(-1), -2/Nc, Nc^(-1), 0, 0, -Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, -2/Nc, -Nc^(-1) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 4/Nc, Nc^(-1) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), 4/Nc, 0, 0, 1/(2*Nc), 0, 0, Nc^(-1), 0, -4/Nc, 0, 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, -3/(2*Nc), Nc^(-1), 0, -3/(2*Nc), 0, -2/Nc, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, -4/Nc, Nf/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 2/Nc, Nc^(-1), Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, 0, 4/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 8/Nc - (3*Nf)/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 4/Nc - Nf/Nc, 0, 0, 0, 0, -4/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, -2/Nc, 1/(2*Nc), 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, -2, 10 + Nf/2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), 0, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, -2/Nc, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 3/(2*Nc), 0, 0, 0, 0, 0, 3/(2*Nc), 3/(2*Nc), 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), Nc^(-1), 0, -2/Nc, -2/Nc, 2/Nc, 0, 5/Nc, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), -4/Nc, 4/Nc, -Nc^(-1), -2/Nc, 3/Nc + Nf/Nc, -Nc^(-1), -2/Nc, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 4/Nc, 0, 2/Nc + Nf/Nc, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, -2/Nc, 0, 3/Nc, 1/(2*Nc), -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 8/Nc - (4*Nf)/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 4/Nc, -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, -2/Nc, -4/Nc, 0, 3/Nc + Nf/Nc, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 2/Nc, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 7 + (3*Nf)/2, 0, 0, 0, -1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), -3/Nc, 0, 0, 0, -3/Nc, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 2/Nc, 0, -Nc^(-1), -Nc^(-1), -2/Nc, 0, -4/Nc, 0, 0, 0, 0, 5/Nc, 0, 0, -2/Nc, -Nc^(-1), 0, 3/Nc + Nf/Nc, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, 0, 2/Nc, 0, 0, 7/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -8/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, -Nc^(-1), 0, -2/Nc, 0, Nc^(-1), 0, 0, -4/Nc, 0, 0, 0, 0, 0, -3/Nc, Nc^(-1), 13/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, -3/Nc, 0, 0, 3/Nc, -3/Nc, 0, 0, -2/Nc, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, -1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, -1/2, -1, 0, 0, 1, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, Nf/(2*Nc), -Nc^(-1), 0, 0, -1/(2*Nc), -Nc^(-1), Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), -1/(2*Nc), -Nc^(-1), 3/(2*Nc), 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, Nc^(-1), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), -1/(2*Nc), 0, 0, 1/(2*Nc), 2/Nc - Nf/Nc, 1/(2*Nc), -Nc^(-1), -2/Nc, 0, 1/(2*Nc), 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 2/Nc, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc) + Nf/Nc, -4/Nc, 1/(2*Nc), -2/Nc, Nc^(-1), -2/Nc, -2/Nc, 0, -1/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), -1/(2*Nc), 0, 1/(2*Nc), 3/Nc - Nf/Nc, Nc^(-1), 0, -Nc^(-1), 0, Nf/(2*Nc), 0, -1/(2*Nc), -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), -1/(2*Nc), -1/(2*Nc), 3/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), -3/Nc, -Nc^(-1), 0, 2/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), -2/Nc, Nc^(-1), 2/Nc, 0, -Nc^(-1), -2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 2/Nc, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1, 9 + Nf/2, 0, -1/2, 0, -1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 1/(2*Nc), 0, -1/(2*Nc), 0, Nc^(-1), 5/(2*Nc) - Nf/Nc, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), -2/Nc, 0, 0, 2/Nc - Nf/Nc, Nc^(-1), 1/(2*Nc), -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, 0, 9/(2*Nc), -2/Nc, -2/Nc, 0, 1/(2*Nc), -4/Nc, -4/Nc, 0, 2/Nc, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, -Nc^(-1), -2/Nc, 2/Nc, 1/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), -1/(2*Nc), 2/Nc, Nf/(2*Nc), 0, -Nc^(-1), 0, 0, -1/(2*Nc), 5/(2*Nc), -2/Nc, 0, 1/(2*Nc) + Nf/Nc, 0, 0, 0, 4/Nc - Nf/Nc, -Nc^(-1), 0, 0, -Nc^(-1), 0, -2/Nc, -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 2/Nc, -2/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), 7/Nc - Nf/Nc, 0, 0, -5/(2*Nc), -2/Nc, 0, -2/Nc, 5/(2*Nc), 0, 1/(2*Nc), 3/(2*Nc), 0, 1/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, -3/(2*Nc), -Nc^(-1), 5/(2*Nc), 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, -3/Nc, -1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 0, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3/2, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, -1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 1/(2*Nc), Nc^(-1) - (2*Nf)/Nc, 2/Nc, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1) - Nf/Nc, 3/(2*Nc), Nc^(-1), 0, Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -3/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), -1/(2*Nc), 0, Nc^(-1), 5/Nc - Nf/Nc, Nc^(-1), 0, 0, 0, 0, 3/(2*Nc) + Nf/Nc, -3/Nc, 0, 0, 0, -Nc^(-1), -1/(2*Nc), 1/(2*Nc), 0, -2/Nc, 0, 1/(2*Nc), -1/(2*Nc), 0, 0, -6/Nc, Nf/Nc, 3/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -3/Nc, Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), 4/Nc, -1/(2*Nc), -1/(2*Nc), -1/(2*Nc), 0, -4/Nc, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, 0, -3/(2*Nc), -Nc^(-1), Nc^(-1), 0, Nc^(-1), 0, -2/Nc, -Nc^(-1), 3/Nc - Nf/Nc, 0, 0, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), -1/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 0, Nc^(-1), 2/Nc, 2/Nc, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1, -1, 8 + Nf, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 4/Nc + Nf/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 1/(2*Nc), 0, -3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc - Nf/Nc, 0, 0, 0, 3/(2*Nc), 1/(2*Nc), 7/Nc - Nf/Nc, -2/Nc, 5/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 2/Nc, 0, -2/Nc, 0, -4/Nc, 0, 0, 2/Nc, -2/Nc, -6/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 5/(2*Nc), Nc^(-1), 0, 3/(2*Nc) + Nf/Nc, 0, -4/Nc, 3/Nc, 0, 0, -Nc^(-1), 0, 2/Nc, 0, -Nc^(-1), -1/(2*Nc), 0, 0, 0, 7/(2*Nc), -2/Nc, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 0, -Nc^(-1), -Nc^(-1), Nc^(-1), -2/Nc, -1/(2*Nc), -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, 7/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 3/Nc, -3/(2*Nc), 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 0, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 2/Nc, 0, 3/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 8 + (3*Nf)/2, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, -3/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 3/Nc, 0, 0, 0, 0, 0, 3/Nc, 2/Nc, 0, 0, -4/Nc, -4/Nc, 0, 0, -3/Nc, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 3/Nc + Nf/Nc, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, -3/Nc, -3/Nc, 0, 3/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 3/(2*Nc), 4/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 5/Nc - (2*Nf)/Nc, 3/(2*Nc), -4/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 5/Nc, Nc^(-1), -2/Nc, 0, -2/Nc, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 8 + Nf, -1/2, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 0, 1/2, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 5/(2*Nc) - Nf/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -3/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, 0, 0, -1/(2*Nc), -4/Nc, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 5/(2*Nc), 0, -3/(2*Nc), 0, 4/Nc, 0, 5/Nc - Nf/Nc, -4/Nc, 0, 0, 0, -4/Nc, -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 0, -2/Nc, -2/Nc, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 5/(2*Nc), 0, 0, 0, 5/(2*Nc), 0, -2/Nc, 0, -Nc^(-1), 0, 5/(2*Nc), 0, 7/(2*Nc) - Nf/Nc, 2/Nc, 0, 0, -3/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, -3/(2*Nc), 0, 0, 0, -3/Nc, 5/(2*Nc), -Nc^(-1) + Nf/(2*Nc), Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, -2/Nc, 2/Nc, 0, 0, -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 5/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 1/2, -1, 7 + (3*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1, 0, 0, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 4/Nc + Nf/Nc, 0, 0, 0, -3/Nc, 0, 7/(2*Nc) - Nf/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), -4/Nc, 0, 1/(2*Nc), 0, 0, 2/Nc, 0, -Nc^(-1), 0, 7/(2*Nc), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -2/Nc, 0, -2/Nc, -2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), 9/(2*Nc), 0, 5/(2*Nc) + Nf/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 7/(2*Nc), 0, 0, -3/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -6/Nc, 0, -4/Nc, 5/Nc, 0, -Nc^(-1), 0, 0, 0, 5/(2*Nc), 7/(2*Nc) - Nf/Nc, 0, 3/(2*Nc), 0, 0, 0, 0, 3/(2*Nc), 2/Nc, 1/(2*Nc), -7/(2*Nc), 0, 0, 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -1/(2*Nc), 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc, 5/Nc, -2/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 5/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, -5, 0, 0, 5/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/Nc, -5/Nc, 0, 0, 0, 0, 0, 0, 0, (5*Nf)/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 5/Nc, 5/(2*Nc), 0, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 5/(2*Nc), 5/(2*Nc), 5/(2*Nc), -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20/Nc - (5*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/Nc, 0, 0, -5/Nc, 0, 0, 5/(2*Nc), 10/Nc, 5/Nc + (5*Nf)/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, -5/Nc, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -5/Nc, 0, 0, 0, 10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, 0, 1/2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 10, 1/2, -1, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), -2/Nc + Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), Nc^(-1), 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), -3/Nc, 0, 3/(2*Nc), Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, -Nc^(-1), Nc^(-1), Nf/(2*Nc), Nf/(2*Nc), 4/Nc, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, -4/Nc, 2/Nc - (2*Nf)/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, -(Nf/Nc), 0, Nc^(-1), 0, -Nc^(-1), Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, 0, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 2/Nc + Nf/Nc, 2/Nc, -Nc^(-1), 0, 0, -6/Nc, 2/Nc + Nf/(2*Nc), 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, -1/(2*Nc), 0, Nc^(-1) + Nf/Nc, 2/Nc, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), -2/Nc, Nc^(-1), Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1/2, 0, 0, 0, 9 + Nf/2, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, Nc^(-1), -1/(2*Nc), 0, -Nc^(-1), 0, 1/(2*Nc), 3/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, Nf/(2*Nc), 2/Nc - Nf/Nc, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 3/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, Nf/(2*Nc), 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, -1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 0, 0, -3/Nc, 3/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 4/Nc - Nf/Nc, -2/Nc, 2/Nc, 5/(2*Nc), -7/(2*Nc), -2/Nc, -Nc^(-1), -2/Nc, -Nc^(-1), -1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 2/Nc, -Nc^(-1), 0, 2/Nc, 1/(2*Nc), 9/(2*Nc) - Nf/Nc, -2/Nc, 1/(2*Nc), 0, 0, 1/(2*Nc), -2/Nc, -Nc^(-1), 1/(2*Nc), 0, 0, 5/(2*Nc), 0, 2/Nc, -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 7/(2*Nc) - Nf/Nc, 0, 0, -Nc^(-1), -3/(2*Nc), -2/Nc, 2/Nc, 0, 0, 2/Nc, -1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -3/(2*Nc), -Nc^(-1), 0, 2/Nc, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), Nc^(-1), 2/Nc + Nf/(2*Nc), -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 3/(2*Nc), 0, 3/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), -3/Nc, 0, 2/Nc, -2/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 10, -1/2, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, Nf/(2*Nc), 0, 0, Nc^(-1), Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, Nf/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, -Nc^(-1), 3/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), -2/Nc, 1/(2*Nc), 0, 1/(2*Nc), 0, 1/(2*Nc), Nc^(-1), -Nc^(-1), Nc^(-1), 2/Nc - Nf/Nc, Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), -1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 4/Nc - Nf/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, Nc^(-1), -2/Nc, -4/Nc, 1/(2*Nc), 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 4/Nc - Nf/Nc, 2/Nc, 2/Nc, 1/(2*Nc), -1/(2*Nc), -2/Nc, 1/(2*Nc), 0, -2/Nc, 0, -2/Nc, 0, 1/(2*Nc), 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, -1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 3/Nc - Nf/Nc, -Nc^(-1), 0, -Nc^(-1), -2/Nc, -1/(2*Nc), 0, 0, 0, 1/(2*Nc), Nf/Nc, Nc^(-1), 1/(2*Nc), 0, -3/Nc, 0, -3/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 2/Nc, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), -2/Nc, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 2/Nc, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 2/Nc, 1/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), 0, -1/(2*Nc), 0, 4/Nc - Nf/Nc, -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 9 + Nf/2, 0, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 3/(2*Nc), Nf/(2*Nc), 3/(2*Nc), 0, 2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, Nf/Nc, 0, 0, 0, -Nc^(-1), 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 3/Nc, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 5/Nc - Nf/Nc, 0, 0, -2/Nc, 2/Nc, 0, 0, 0, 5/Nc - Nf/Nc, 0, 2/Nc, -2/Nc, -2/Nc, 0, 0, -2/Nc, 0, -2/Nc, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 0, 0, -4/Nc, -4/Nc, 0, 4/Nc - Nf/Nc, 0, Nc^(-1), 0, 0, 0, 4/Nc, 4/Nc, 2/Nc + Nf/Nc, 1/(2*Nc), -2/Nc, 0, 0, -2/Nc, 0, -2/Nc, 0, -2/Nc, 0, -2/Nc, 0, -2/Nc, -4/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), 4/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 3/Nc, 0, 0, -4/Nc, -2/Nc, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 2/Nc, -2/Nc, 0, Nc^(-1), 0, 0, 0, 5/Nc - Nf/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 10, -1, 0, 0, 0, 0, -2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nf/Nc, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 3/Nc, 4/Nc - (2*Nf)/Nc, 0, 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, Nc^(-1), 8/Nc - (2*Nf)/Nc, Nc^(-1), 0, 0, 0, 0, -2/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, Nc^(-1), 2/Nc, 4/Nc, 0, -8/Nc, -4/Nc, -4/Nc, -2/Nc, Nc^(-1), 0, 0, -2/Nc, 0, 4/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 4/Nc, 0, 0, 3/Nc + Nf/Nc, -2/Nc, 0, 0, Nc^(-1), -4/Nc, -Nc^(-1), 0, 2/Nc + Nf/Nc, Nc^(-1), -4/Nc, Nc^(-1), 0, Nc^(-1), 0, -2/Nc, 0, -2/Nc, -2/Nc, 0, 0, 0, 4/Nc, 0, -4/Nc, 4/Nc, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), -4/Nc, 0, 0, Nc^(-1), 0, 0, -2/Nc, Nc^(-1), 0, Nc^(-1), 2/Nc, 0, 0, -2/Nc, 0, 2/Nc, 4/Nc - Nf/Nc, -2/Nc, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, -1, -1, 9 + Nf/2, 0, 0, 0, 0, 0, -1/2, 0, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, -Nc^(-1), 5/(2*Nc) - Nf/Nc, 0, Nc^(-1), Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 5/(2*Nc) - Nf/Nc, 0, -2/Nc, 3/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 0, Nf/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 3/(2*Nc), 0, 1/(2*Nc), -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, -1/(2*Nc), 0, -Nc^(-1), 9/(2*Nc) - Nf/Nc, 0, Nc^(-1), -2/Nc, -Nc^(-1), -4/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, -4/Nc, -Nc^(-1), 2/Nc, 0, 0, 0, 2/Nc, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 2/Nc + Nf/(2*Nc), -2/Nc, 0, 2/Nc, -3/Nc, 0, 0, -1/(2*Nc), -3/(2*Nc), 0, -Nc^(-1), 3/(2*Nc), 2/Nc, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, -2/Nc, 3/(2*Nc), 0, 2/Nc, -2/Nc, -2/Nc, 1/(2*Nc), 0, 0, 2/Nc, 0, 5/(2*Nc), 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 0, 2/Nc, -3/(2*Nc), -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -3/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 2/Nc - Nf/Nc, 5/(2*Nc), -3/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, 0, -1/(2*Nc), 3/(2*Nc), Nc^(-1), 0, 0, 0, 5/(2*Nc), 0, -Nc^(-1), 2/Nc, -2/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, -1, 1/2, 0, 0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1/2, 0, 0, 10, 1/2, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), Nc^(-1), 0, 2/Nc, 2/Nc, 0, 0, Nc^(-1), 0, -4/Nc, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), -Nc^(-1), 1/(2*Nc), Nf/(2*Nc), Nc^(-1), 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, -6/Nc, 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 6/Nc - (2*Nf)/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, Nc^(-1), -2/Nc, Nc^(-1), -Nc^(-1), 0, -2/Nc, Nc^(-1), 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, -4/Nc, -1/(2*Nc), 0, 3/Nc + Nf/Nc, 4/Nc - Nf/Nc, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 9 + Nf/2, 0, -1, 0, 1/2, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 3/(2*Nc), 0, 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, Nc^(-1), -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -1/(2*Nc), 0, 0, 1/(2*Nc), 3/(2*Nc), 0, 0, 0, -3/Nc, 0, 2/Nc + Nf/(2*Nc), 0, -1/(2*Nc), 1/(2*Nc), 0, 0, 2/Nc - Nf/Nc, 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, -1/(2*Nc), 0, 1/(2*Nc), 0, 0, 2/Nc, 0, 0, 5/(2*Nc), 0, -4/Nc, -Nc^(-1), 2/Nc, -2/Nc, 1/(2*Nc), 0, -1/(2*Nc), 0, 0, -3/Nc, 0, 0, -Nc^(-1), 9/(2*Nc) - Nf/Nc, 2/Nc, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, -1/(2*Nc), 0, -2/Nc, 0, 2/Nc, Nf/(2*Nc), -2/Nc, 0, -Nc^(-1), Nc^(-1), Nc^(-1), 1/(2*Nc), -2/Nc, 0, -2/Nc, 0, -Nc^(-1), 5/(2*Nc), 0, -Nc^(-1), 0, 2/Nc, 1/(2*Nc), 4/Nc - Nf/Nc, -2/Nc, 0, 0, 3/(2*Nc), -2/Nc, -2/Nc, -2/Nc, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), -1/(2*Nc), 1/(2*Nc), -1/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), 0, 1/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), 5/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, -2/Nc, 0, 9/(2*Nc) - Nf/Nc, 0, 1/(2*Nc), -3/Nc, 0, 0, Nf/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 3/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -1, 0, 10, -1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), -1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, 0, Nf/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), -2/Nc, 0, 1/(2*Nc), -2/Nc, -Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), 2/Nc - Nf/Nc, 0, -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, -1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -Nc^(-1), Nc^(-1), -3/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), -3/Nc, Nc^(-1) + Nf/(2*Nc), -1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 0, 2/Nc, 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 3/Nc - Nf/Nc, 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), 0, 1/(2*Nc), -2/Nc, 1/(2*Nc), 0, -1/(2*Nc), 0, 0, -Nc^(-1), 0, 3/Nc - Nf/Nc, 1/(2*Nc), 0, 1/(2*Nc), -3/(2*Nc), 1/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 0, 5/Nc - (2*Nf)/Nc, Nf/(2*Nc), -3/Nc, Nc^(-1), 0, 0, -Nc^(-1), -2/Nc, 0, 2/Nc, 2/Nc, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), -2/Nc, -2/Nc, 0, 3/(2*Nc), 1/(2*Nc), 0, 2/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), -Nc^(-1), 0, -2/Nc, 0, 0, 0, -Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, -1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, 9 + Nf/2, 0, 1/2, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 3/(2*Nc), 0, 0, 0, 0, 0, Nf/Nc, -Nc^(-1), 0, -Nc^(-1), 3/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, -4/Nc, -Nc^(-1), 0, 0, 0, -2/Nc, 0, Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, Nc^(-1), -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), -2/Nc, 0, -Nc^(-1), 5/Nc - Nf/Nc, 5/Nc - Nf/Nc, 0, 4/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 2/Nc + Nf/Nc, -2/Nc, 0, 0, -4/Nc, -2/Nc, -Nc^(-1), -2/Nc, 1/(2*Nc), 0, 0, Nc^(-1), 4/Nc, -2/Nc, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 7/(2*Nc) + Nf/Nc, -4/Nc, 0, 0, 0, 0, 5/Nc, -1/(2*Nc), -1/(2*Nc), 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, -1/(2*Nc), 0, 0, Nc^(-1), -4/Nc, 0, 0, -2/Nc, 0, Nc^(-1), -1/(2*Nc), 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), -Nc^(-1), 0, 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, -Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -3/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), Nc^(-1) - (2*Nf)/Nc, 2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 3/(2*Nc), Nc^(-1) - Nf/Nc, 0, Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -3/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, -1/(2*Nc), 5/Nc - Nf/Nc, Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), -Nc^(-1), 0, 0, 0, -3/Nc, 3/(2*Nc) + Nf/Nc, 0, 1/(2*Nc), -2/Nc, 0, 1/(2*Nc), -1/(2*Nc), 0, 0, -6/Nc, 3/(2*Nc), Nf/Nc, 1/(2*Nc), Nc^(-1), 1/(2*Nc), Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), -3/Nc, Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), -4/Nc, -1/(2*Nc), -1/(2*Nc), -1/(2*Nc), 0, 4/Nc, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), -3/(2*Nc), 0, 0, 0, Nc^(-1), 0, -2/Nc, -Nc^(-1), 3/Nc - Nf/Nc, 0, 0, 0, Nc^(-1), 0, 2/Nc, -Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 0, 0, -2/Nc, Nc^(-1), 0, 2/Nc, 2/Nc, 0, 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 8 + Nf, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, -2/Nc, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, -3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, -2/Nc, 0, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 3/(2*Nc), 0, 0, 0, 3/(2*Nc), 1/(2*Nc), 7/Nc - Nf/Nc, -2/Nc, 5/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), -4/Nc, 0, 0, 0, 2/Nc, -2/Nc, -6/Nc, 1/(2*Nc), 0, 0, 0, 5/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 3/(2*Nc) + Nf/Nc, 0, -4/Nc, 3/Nc, 0, 2/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), -1/(2*Nc), 0, 0, 0, 7/(2*Nc), -2/Nc, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 0, -Nc^(-1), -Nc^(-1), Nc^(-1), -1/(2*Nc), -2/Nc, -2/Nc, 0, 0, 0, 0, 3/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 7/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -3/(2*Nc), 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, -4/Nc, 0, 0, 2/Nc, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 2/Nc, 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 10, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, Nf/Nc, Nc^(-1), Nf/Nc, 4/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, -2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 0, 0, -2/Nc, Nc^(-1), 0, Nc^(-1), -2/Nc, 0, -2/Nc, -2/Nc, -8/Nc, 2/Nc, 0, 2/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 12/Nc - (4*Nf)/Nc, 0, 0, -2/Nc, 4/Nc, 0, 0, 0, 0, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, -4/Nc, 0, -2/Nc, 2/Nc + Nf/Nc, 4/Nc, 8/Nc, 4/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, -4/Nc, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), -2/Nc, -2/Nc, 0, 0, Nc^(-1), Nc^(-1), -4/Nc, 0, 0, 0, -2/Nc, 4/Nc - Nf/Nc, 0, 0, 2/Nc, 0, 2/Nc, 2/Nc, 0, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 1/2, 0, 0, -1, 10, -1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nf/(2*Nc), 0, Nc^(-1), -1/(2*Nc), 0, Nf/(2*Nc), -3/Nc, 1/(2*Nc), Nf/(2*Nc), 1/(2*Nc), Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 1/(2*Nc), -2/Nc, 0, Nc^(-1), 3/(2*Nc), Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 2/Nc, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, -4/Nc, Nc^(-1), 0, Nc^(-1), 2/Nc - Nf/Nc, 2/Nc + Nf/(2*Nc), 0, 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), -2/Nc, 1/(2*Nc), 6/Nc - (2*Nf)/Nc, -Nc^(-1), -2/Nc, -3/Nc, 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -1/(2*Nc), 0, -1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), -3/Nc, 0, 1/(2*Nc), -3/Nc, -3/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), -Nc^(-1), -Nc^(-1) + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 4/Nc - Nf/Nc, 1/(2*Nc), 0, 0, 0, Nc^(-1), 2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), -1/(2*Nc), 1/(2*Nc), 0, -1/(2*Nc), -2/Nc, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 2/Nc, Nc^(-1), 0, 0, -1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), 2/Nc, -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, -1, 0, 0, 0, -1, 9 + Nf/2, 0, -1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1), 5/(2*Nc) - Nf/Nc, 0, 1/(2*Nc), -2/Nc, Nc^(-1), Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, -2/Nc, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, Nf/(2*Nc), Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, -4/Nc, 0, 0, 2/Nc, 0, 13/(2*Nc) - (2*Nf)/Nc, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, -Nc^(-1), -2/Nc, -Nc^(-1), -4/Nc, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 1/(2*Nc), 0, 1/(2*Nc), 0, -1/(2*Nc), 0, 0, 2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 1/(2*Nc), Nc^(-1), -Nc^(-1), 0, 0, 0, -3/Nc, 0, 4/Nc - Nf/Nc, 5/(2*Nc), 0, -2/Nc, 0, 1/(2*Nc), 0, -Nc^(-1), -2/Nc, -Nc^(-1), 1/(2*Nc), -2/Nc, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 2/Nc, -1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, -2/Nc, 5/(2*Nc), 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, Nc^(-1), -2/Nc, -2/Nc, 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 5/(2*Nc), 2/Nc, 0, -3/Nc, 0, 3/(2*Nc), -1/(2*Nc), 0, 0, -Nc^(-1), -1/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, 0, 2/Nc, -Nc^(-1), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1, 1/2, 10, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 3/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 1/(2*Nc), (-2*Nf)/Nc, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -6/Nc, Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), -2/Nc, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, -4/Nc, Nf/Nc, 0, 0, 0, Nc^(-1), 6/Nc - (3*Nf)/Nc, Nc^(-1), Nc^(-1), 0, 4/Nc, 0, -Nc^(-1), 0, 2/Nc, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -Nc^(-1), -1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 2/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, -2/Nc, 2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 2/Nc, 2/Nc, 0, 0, -Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 1/(2*Nc), -2/Nc, 0, 0, -1/(2*Nc), -1/(2*Nc), -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), -2/Nc, 0, 2/Nc, 2/Nc, Nc^(-1), 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1, -1, 8 + Nf, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 5/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 0, 3/Nc, 0, Nf/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), -2/Nc, 0, 0, 0, 0, Nc^(-1), -6/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, -2/Nc, 0, -Nc^(-1), 2/Nc, 2/Nc, 0, -2/Nc, 0, 0, 9/Nc - (3*Nf)/Nc, 5/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1), 0, 2/Nc, 0, 0, Nc^(-1), 1/(2*Nc), -2/Nc, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 0, 4/Nc, 6/Nc, 0, 0, 7/(2*Nc), 0, 0, 0, 0, 0, -4/Nc, 0, 0, -2/Nc, 0, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 3/Nc + Nf/Nc, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, -3/Nc, 0, 6/Nc, 0, 0, -2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 + (3*Nf)/2, -2, 5/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 0, -3/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc) + (2*Nf)/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 4/Nc, -2/Nc, 0, -8/Nc, 0, 0, 0, 0, 11/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 11/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 5/Nc, 0, 0, 0, 0, -4/Nc, -3/Nc, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 2/Nc, Nc^(-1), 3/Nc + Nf/Nc, 0, -6/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 11/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, -4/Nc, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, 4/Nc, -Nc^(-1), 4/Nc, 0, 0, 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 2/Nc, 0, 0, 5/(2*Nc), -Nc^(-1), -3/Nc, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 8 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -2, 1, 0, 5/(2*Nc) - (2*Nf)/Nc, -Nc^(-1), -2/Nc, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 3/(2*Nc) + Nf/Nc, 0, 0, -4/Nc, Nc^(-1), 0, 2/Nc, 2/Nc, 2/Nc, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 3/(2*Nc) + Nf/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), -4/Nc, 6/Nc - Nf/Nc, -1/(2*Nc), -1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), 0, 0, -3/(2*Nc), -1/(2*Nc), -2/Nc, -Nc^(-1), 5/(2*Nc), 2/Nc, 0, 1/(2*Nc), 5/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 3/(2*Nc), 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, -3/(2*Nc), 0, -Nc^(-1), 0, 5/(2*Nc), 0, -1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, -3/Nc, 0, 3/(2*Nc), -1/(2*Nc), 5/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 5/(2*Nc), 0, -2/Nc, -1/(2*Nc), 2/Nc, 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 6 + 2*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, -2, 1, -2/Nc, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 7/Nc + (3*Nf)/(2*Nc), -3/Nc, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 4/Nc, 0, -3/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 10/Nc - Nf/Nc, 0, 0, 2/Nc, 15/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -3/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 5/Nc, 0, 0, 3/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 4/Nc, -2/Nc, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, -1, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 8 + Nf, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc) - Nf/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -1/(2*Nc), 3/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, -4/Nc, 2/Nc, 5/(2*Nc), 2/Nc, -2/Nc, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -3/Nc, 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 1/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, -2/Nc, 0, -3/Nc, 0, 0, 5/(2*Nc), 5/(2*Nc), 0, 4/Nc - Nf/Nc, Nc^(-1), 0, Nc^(-1), 0, 0, 9/(2*Nc) - Nf/Nc, 0, 0, 3/(2*Nc), 0, -2/Nc, 2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -7/(2*Nc), 0, 0, 0, -4/Nc, -Nc^(-1), 0, 5/Nc, -Nc^(-1), -2/Nc, 0, -4/Nc, 0, 0, 0, 1/(2*Nc), 0, 3/Nc, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 3/Nc, -5/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 5/(2*Nc), 0, 0, -Nc^(-1), 5/(2*Nc), 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, 5/(2*Nc), Nf/(2*Nc), 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, -3/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 9 + Nf/2, 1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, -3/Nc, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 0, 3/(2*Nc), 5/(2*Nc) - Nf/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, -1/(2*Nc), 0, 0, -2/Nc, 0, 0, -4/Nc, 2/Nc, 0, 1/(2*Nc), -Nc^(-1), -2/Nc, -Nc^(-1), 0, 5/(2*Nc), 0, -2/Nc, 0, 0, -Nc^(-1), 2/Nc, 0, 0, 5/(2*Nc), -Nc^(-1), 0, -1/(2*Nc), 2/Nc, 2/Nc + Nf/(2*Nc), Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 2/Nc, 0, 0, 0, -2/Nc, 0, 3/(2*Nc) + Nf/Nc, 1/(2*Nc), -3/Nc, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 9/(2*Nc) - Nf/Nc, 1/(2*Nc), 0, -2/Nc, 3/Nc, 0, -Nc^(-1), 0, -2/Nc, 2/Nc, 0, 0, -Nc^(-1), 0, 4/Nc, 2/Nc, 0, Nc^(-1), -Nc^(-1), 0, 2/Nc, 0, -9/(2*Nc), 2/Nc, -2/Nc, 0, -2/Nc, -Nc^(-1), 0, 0, Nc^(-1), -3/Nc, 1/(2*Nc), 1/(2*Nc), Nc^(-1), Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 3/(2*Nc), -Nc^(-1), 0, 5/(2*Nc), 0, 5/(2*Nc), -2/Nc, 0, -2/Nc, 0, 1/(2*Nc), Nf/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 2/Nc, -3/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 8 + Nf, 0, -1, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), -2/Nc, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 2/Nc + Nf/(2*Nc), 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -1/(2*Nc), 5/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -3/Nc, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, 0, 0, -1/(2*Nc), 0, 1/(2*Nc), 0, 0, -3/Nc, 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 5/(2*Nc), -2/Nc, -4/Nc, 0, 0, 0, 2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 4/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), -Nc^(-1) + Nf/(2*Nc), -3/Nc, 2/Nc, 0, -2/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, 0, 0, 2/Nc, 0, -Nc^(-1), 0, 0, 0, -2/Nc, Nc^(-1), -Nc^(-1), 0, 3/Nc, 2/Nc, 0, 0, 0, 0, 7/Nc - Nf/Nc, -5/(2*Nc), 0, 3/Nc, 0, 0, -Nc^(-1), 0, -3/Nc, 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), -4/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 5/(2*Nc), 0, -2/Nc, 5/(2*Nc), 0, 0, -2/Nc, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 9/(2*Nc) - Nf/Nc, 3/(2*Nc), -Nc^(-1), 0, 0, 0, -3/Nc, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 10, -1/2, 0, -1/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), -1/(2*Nc), -1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1) - Nf/Nc, 2/Nc, 0, 0, -2/Nc, Nc^(-1), 0, 1/(2*Nc), 0, 0, Nc^(-1) - Nf/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), -2/Nc, 3/Nc + Nf/Nc, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 2/Nc, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 2/Nc, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 2/Nc - Nf/Nc, Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, Nf/(2*Nc), Nf/(2*Nc), 0, 2/Nc, 2/Nc, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 3/Nc, Nc^(-1), 0, -2/Nc, 4/Nc, 0, Nc^(-1), 0, -Nc^(-1), 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1/2, -1, 9 + Nf/2, -1/2, 0, 0, -1, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 5/(2*Nc) - Nf/Nc, -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 0, 5/(2*Nc) - Nf/Nc, -2/Nc, 3/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 3/(2*Nc), 0, 1/(2*Nc), -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, -1/(2*Nc), 9/(2*Nc) - Nf/Nc, -Nc^(-1), 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, 0, -Nc^(-1), -4/Nc, -4/Nc, -Nc^(-1), -2/Nc, 0, 0, 0, 2/Nc, 0, 0, 2/Nc, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), -2/Nc, 0, 0, -3/Nc, 0, 0, -1/(2*Nc), -3/(2*Nc), 2/Nc, 2/Nc + Nf/(2*Nc), 3/(2*Nc), 2/Nc, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 2/Nc, 3/(2*Nc), 0, -2/Nc, -2/Nc, -2/Nc, 1/(2*Nc), 0, -2/Nc, 2/Nc, 0, 5/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 2/Nc, 0, -3/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 0, 2/Nc, 0, 0, -3/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -3/(2*Nc), 5/(2*Nc), 2/Nc - Nf/Nc, 0, -Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, 0, -1/(2*Nc), 3/(2*Nc), Nc^(-1), 0, 0, 0, 5/(2*Nc), 0, 2/Nc, -Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 8 + Nf, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -4/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, 0, 0, -4/Nc, 0, 0, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -8/Nc, 0, -8/Nc, 0, -2/Nc, 0, -2/Nc, 4/Nc, 0, 0, 0, 4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 2/Nc, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 3/Nc, 0, 5/Nc, 5/Nc, 0, 0, 0, 0, 0, -3/Nc, -4/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, Nf/Nc, -3/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, 5/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, 2/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/2, -1, 0, 0, 9 + Nf/2, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 5/(2*Nc) - Nf/Nc, -2/Nc, 0, -1/(2*Nc), 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 2/Nc - Nf/Nc, Nc^(-1), 1/(2*Nc), -1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 9/(2*Nc), 0, 0, -2/Nc, -2/Nc, -2/Nc, 0, 0, -4/Nc, 2/Nc, 0, -4/Nc, 1/(2*Nc), 0, 2/Nc, 0, 0, 0, 0, -Nc^(-1), -2/Nc, 2/Nc, 1/(2*Nc), 0, 0, Nc^(-1), 1/(2*Nc), 0, 2/Nc, Nf/(2*Nc), -2/Nc, -Nc^(-1), 0, 0, -1/(2*Nc), 5/(2*Nc), 0, -1/(2*Nc), 1/(2*Nc) + Nf/Nc, 0, 0, 0, 4/Nc - Nf/Nc, -Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, 0, -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 7/Nc - Nf/Nc, -Nc^(-1), 0, -5/(2*Nc), 0, -2/Nc, 0, 0, 5/(2*Nc), -2/Nc, 0, 3/(2*Nc), 0, 1/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, 5/(2*Nc), -Nc^(-1), -3/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, -3/Nc, -1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 2/Nc, 0, 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1/2, -1, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 1/2, 0, -2, 0, 0, 0, 10, -1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, -1/(2*Nc), -1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, -1/(2*Nc), -1/(2*Nc), Nc^(-1), -2/Nc, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 2/Nc, 0, 1/(2*Nc), 0, 2/Nc - Nf/Nc, -Nc^(-1), 0, Nf/(2*Nc), 0, 0, 0, 2/Nc - Nf/Nc, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 0, 2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, Nc^(-1), 0, Nc^(-1), -2/Nc, Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, -3/Nc, -2/Nc, 0, -4/Nc, 0, -2/Nc, -3/Nc, 1/(2*Nc), 0, 4/Nc - Nf/Nc, 0, 4/Nc, 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 3/Nc - Nf/Nc, Nc^(-1) + Nf/(2*Nc), 0, Nc^(-1), -Nc^(-1), 3/Nc - Nf/Nc, 0, 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, -3/Nc, Nc^(-1), -3/Nc, Nc^(-1), 0, 0, Nc^(-1), 0, 0, 4/Nc, 4/Nc, 0, 1/(2*Nc), Nc^(-1), 0, -4/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, -3/Nc, 0, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, -4/Nc, 0, Nc^(-1), 0, 0, 0, 0, 2/Nc, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1/2, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, -2, -1, 9 + Nf/2, 1, 0, -1, 0, 0, 1/2, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 3/(2*Nc), -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 5/(2*Nc) - Nf/Nc, -2/Nc, Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 3/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nf/(2*Nc), 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 0, -4/Nc, 0, -Nc^(-1), 0, 0, 0, 2/Nc, 0, 0, -Nc^(-1), 0, 13/(2*Nc) - (2*Nf)/Nc, 0, 2/Nc, -2/Nc, 0, -Nc^(-1), -2/Nc, -4/Nc, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 0, -1/(2*Nc), 2/Nc, 0, 2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), -Nc^(-1), 0, 0, 0, -3/Nc, 0, -2/Nc, 5/(2*Nc), 0, 4/Nc - Nf/Nc, 0, 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), -2/Nc, 0, -2/Nc, -2/Nc, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 2/Nc, Nc^(-1) + Nf/(2*Nc), -1/(2*Nc), -Nc^(-1), 0, 0, 5/(2*Nc), -2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, Nc^(-1), -2/Nc, -2/Nc, 1/(2*Nc), 0, Nc^(-1), 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 2/Nc, 5/(2*Nc), -Nc^(-1), 0, -3/Nc, 0, -1/(2*Nc), 3/(2*Nc), 0, 0, -Nc^(-1), -1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, -2/Nc, 2/Nc, Nc^(-1), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 7 + (3*Nf)/2, 0, 0, 0, -1, 0, 0, 1/2, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, -3/Nc, 0, 7/(2*Nc) - Nf/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 5/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), -4/Nc, 0, 1/(2*Nc), 2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -4/Nc, 7/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -2/Nc, 0, -2/Nc, -2/Nc, Nc^(-1), 0, -4/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 9/(2*Nc), 0, 5/(2*Nc) + Nf/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 7/(2*Nc), 0, 0, -3/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -6/Nc, 0, 0, 5/Nc, -4/Nc, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 7/(2*Nc) - Nf/Nc, 0, 3/(2*Nc), 0, 0, 0, 0, 3/(2*Nc), 2/Nc, 5/(2*Nc), -7/(2*Nc), 0, 0, 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -1/(2*Nc), 0, 0, -Nc^(-1), 2/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 2/Nc, 5/Nc, -2/Nc, 0, -2/Nc, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1/2, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 10, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, -2/Nc, 0, Nf/(2*Nc), Nf/(2*Nc), -2/Nc, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 3/Nc, 2/Nc - Nf/Nc, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), Nc^(-1), Nf/(2*Nc), Nc^(-1), 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -2/Nc, Nc^(-1) + Nf/(2*Nc), 3/Nc - Nf/Nc, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 3/Nc - Nf/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, -4/Nc, 4/Nc - Nf/Nc, -2/Nc, -4/Nc, 0, 0, -4/Nc, Nc^(-1), 0, -2/Nc, 0, 4/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, -2/Nc, Nc^(-1), 0, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -4/Nc, -2/Nc, Nc^(-1), 0, Nc^(-1), -2/Nc, -2/Nc, 0, 0, 0, 3/Nc + Nf/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), -2/Nc, -Nc^(-1), 1/(2*Nc), 0, -2/Nc, 0, 0, 2/Nc, 0, 4/Nc, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -1/(2*Nc), -2/Nc, -1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 4/Nc, 0, 2/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, -2, 9 + Nf/2, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 5/(2*Nc) - Nf/Nc, 0, -2/Nc, 0, 0, 5/(2*Nc) - Nf/Nc, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, -1/(2*Nc), Nc^(-1), 0, -Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, Nf/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, -Nc^(-1), 4/Nc - Nf/Nc, 0, 0, -Nc^(-1), 1/(2*Nc), -4/Nc, 0, 2/Nc, -4/Nc, -4/Nc, 1/(2*Nc), -Nc^(-1), -4/Nc, 2/Nc, 0, 0, 0, -3/Nc, 0, -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, 0, 2/Nc, 0, 0, 0, Nc^(-1), 0, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, 0, -Nc^(-1), -1/(2*Nc), 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 2/Nc, 0, -Nc^(-1), 0, -3/Nc, 0, 0, -Nc^(-1), -2/Nc, 0, -Nc^(-1), 1/(2*Nc), 3/Nc, 3/Nc, 5/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), -2/Nc, 0, 0, 0, -4/Nc, 2/Nc, 0, Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc, 0, -2/Nc, 5/Nc, -2/Nc, 0, 0, 0, 2/Nc, 2/Nc, 0, 0, -2/Nc, 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 2/Nc, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, -2, 0, 10, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, -1/(2*Nc), -2/Nc, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), (-2*Nf)/Nc, 2/Nc, 0, 0, 0, 2/Nc - Nf/Nc, 2/Nc, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 2/Nc - Nf/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, -3/(2*Nc), -2/Nc, 0, 0, 0, -2/Nc, -3/(2*Nc), 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, -6/Nc, 3/(2*Nc), 3/(2*Nc), 1/(2*Nc), -2/Nc, 0, Nc^(-1), -4/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -4/Nc, -5/Nc, 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), -1/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 3/Nc + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 4/Nc, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, 4/Nc, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, 2/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -2, -1, 8 + Nf, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 5/(2*Nc) - Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 5/(2*Nc) - Nf/Nc, 0, 0, 0, 2/Nc, 0, 4/Nc - Nf/Nc, 0, 0, -4/Nc, 0, -4/Nc, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, -2/Nc, 0, 2/Nc, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 1/(2*Nc), 1/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 3/Nc + Nf/Nc, 0, 2/Nc, 0, 0, 0, 1/(2*Nc), 0, -4/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, -2/Nc, 7/(2*Nc), 4/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -4/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 3/Nc, -5/Nc, 0, 5/Nc, 0, 0, 0, 0, Nc^(-1), 0, 3/Nc, 2/Nc + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, -2/Nc, -4/Nc, -2/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 6/Nc, 0, 0, Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, -2, 1, 0, -Nc^(-1), 5/(2*Nc) - (2*Nf)/Nc, -2/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 2/Nc + Nf/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 3/(2*Nc) + Nf/Nc, 0, 0, -4/Nc, Nc^(-1), 2/Nc, 2/Nc, 0, 2/Nc, -Nc^(-1), -2/Nc, 3/(2*Nc) + Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), -4/Nc, -1/(2*Nc), 6/Nc - Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 3/Nc, 0, 0, -1/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 0, 0, -3/(2*Nc), -1/(2*Nc), 2/Nc, -Nc^(-1), 5/(2*Nc), -2/Nc, 0, 1/(2*Nc), 5/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 3/(2*Nc), 0, 0, 0, -2/Nc, 0, -Nc^(-1), -3/(2*Nc), 0, 0, -Nc^(-1), 0, 5/(2*Nc), 0, 5/Nc, 0, 0, 1/(2*Nc), 0, 0, -3/Nc, 0, 3/(2*Nc), -1/(2*Nc), -1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 5/(2*Nc), 0, 2/Nc, -1/(2*Nc), -2/Nc, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, -2, 0, -3/2, 9 + Nf/2, 0, 0, 0, 0, 0, 0, 5/(2*Nc) - (2*Nf)/Nc, 0, 0, 5/(2*Nc) - (2*Nf)/Nc, -4/Nc, 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, 0, -2/Nc, -8/Nc, 2/Nc, 0, 0, 2/Nc, 0, -Nc^(-1), 0, 2/Nc, 0, 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 4/Nc, 5/(2*Nc) + Nf/Nc, 5/(2*Nc) + Nf/Nc, -1/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, -5/Nc, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, 2/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, Nc^(-1), Nc^(-1), -2/Nc, -1/(2*Nc), -1/(2*Nc), -Nc^(-1), 6/Nc, 0, 5/Nc, 0, 1/(2*Nc), 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, -Nc^(-1), 3/Nc, -Nc^(-1), 0, -2/Nc, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 2/Nc, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -2, 1/2, -2, 7 + (3*Nf)/2, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 3/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 6/Nc + (3*Nf)/(2*Nc), 2/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 5/(2*Nc), 5/(2*Nc), -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 3/Nc, 0, 3/Nc + Nf/Nc, 0, 0, -4/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 2/Nc, 8/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 0, -3/Nc, 0, -4/Nc, 0, -3/Nc, -3/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), -3/Nc, 6/Nc, 0, 0, -1/(2*Nc), 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 7/Nc, -Nc^(-1), 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 5 + (5*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, -5/Nc, 10/Nc + (5*Nf)/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -15/Nc, 0, 15/Nc, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -20/Nc, 0, 0, 35/(2*Nc), -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -15/Nc, 0, 0, 0, 15/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {5/(2*Nc), -3/Nc, 2/Nc, -3/Nc, 2/Nc, -3/Nc, 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 5/(2*Nc), -3/Nc, 0, 5/(2*Nc), 0, -3/Nc, Nc^(-1), 0, 0, 0, 2/Nc, 0, 2/Nc, Nc^(-1), -3/Nc, 0, -3/Nc, 0, 0, 5/(2*Nc), 5/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 9/(2*Nc) - (2*Nf)/Nc, Nf/Nc, -3/Nc, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 5 + Nf, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc + Nf/(2*Nc), 3/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), -3/Nc, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 3/(2*Nc) + Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc - Nf/Nc, 2/Nc, 1/(2*Nc), 0, 2/Nc, 2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, -4/Nc, -1/(2*Nc), -2/Nc, -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, -3/Nc, 0, -Nc^(-1), -2/Nc, 0, 5/(2*Nc), 0, 0, 5/(2*Nc), 0, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {5/(2*Nc), -3/Nc, -3/Nc, 2/Nc, 2/Nc, -3/Nc, 1/(2*Nc), 0, 5/(2*Nc), 0, 0, 0, -3/Nc, 0, 0, -3/Nc, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 5/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), -3/Nc, 0, 0, 0, 0, 5/(2*Nc), 5/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, -3/Nc, 0, 0, Nc^(-1), 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, -Nc^(-1), Nf/Nc, Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 9/(2*Nc) - (2*Nf)/Nc, 0, 0, 0, 0, 5 + Nf, 0, 0, 0, -1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc + Nf/(2*Nc), 3/(2*Nc), -2/Nc, -3/Nc, 0, -Nc^(-1), 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 3/(2*Nc) + Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 2/Nc, 1/(2*Nc), 0, 2/Nc, 0, 0, 0, -Nc^(-1), 0, -4/Nc, -1/(2*Nc), 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 6/Nc - Nf/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 5/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, -3/Nc, 0, 0, -2/Nc, 0, 5/(2*Nc), -Nc^(-1), 0, 0, 5/(2*Nc), 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Nc^(-1) + Nf/Nc, 4/Nc - (2*Nf)/Nc, 0, 0, 4/Nc, -2/Nc, -4/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, -3/Nc, 2/Nc, 5/Nc, -3/Nc, 5/(2*Nc), -Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, -3/Nc, Nc^(-1), 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -3/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, Nc^(-1), Nc^(-1), -1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -2/Nc, 0, Nc^(-1), -1/(2*Nc), 0, 0, 0, 1/2, 1/2, 6 + Nf/2, 3/2, 0, -1, -1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 2/Nc + Nf/Nc, Nf/(2*Nc), 0, -3/Nc, 0, 0, -3/Nc, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), Nc^(-1), 2/Nc - Nf/Nc, 0, 4/Nc, 3/Nc, 0, 0, 0, 0, -4/Nc, Nc^(-1), -2/Nc, 0, -4/Nc, 4/Nc - Nf/Nc, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, -1/(2*Nc), 3/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, Nf/Nc, 5/Nc, 0, 0, 0, 2/Nc, -2/Nc, 0, 0, -2/Nc, -2/Nc, -Nc^(-1), 0, -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {12/Nc, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + 2*Nf, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, -4/Nc, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + (2*Nf)/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 8/Nc - (2*Nf)/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, -4/Nc, 0, 0, 0, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 5/(2*Nc), -Nc^(-1), -2/Nc, 0, 0, 1/(2*Nc), 5/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 3/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 2/Nc, -2/Nc, 0, 2/Nc, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 2/Nc, 0, 2/Nc, 0, 0, -Nc^(-1), 2/Nc, 1/(2*Nc), Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, -3/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, Nc^(-1), -5/Nc, 1/(2*Nc), 0, -2/Nc, 1/(2*Nc), 2/Nc, 0, 2/Nc, 0, 0, -2/Nc, -3/Nc, 0, 2/Nc + Nf/Nc, 9/(2*Nc) - (2*Nf)/Nc, -Nc^(-1) + Nf/Nc, 0, -3/2, 0, 0, 0, 6 + Nf/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc) - (2*Nf)/Nc, 0, 0, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 2/Nc, -Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, Nc^(-1), 3/(2*Nc), 0, -4/Nc, -2/Nc, 0, Nc^(-1), -3/Nc, 0, 2/Nc, -1/(2*Nc), 2/Nc, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, -2/Nc, 1/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -5/(2*Nc), 0, 3/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, 5/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3/(2*Nc), Nc^(-1), 3/Nc - Nf/Nc, 2/Nc, -4/Nc, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 0, 0, 0, 5/(2*Nc), 0, 0, -1/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -3/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 5/(2*Nc), -3/Nc, 5/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 5/(2*Nc), 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 2/Nc, 0, -3/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, 0, -3/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -1/(2*Nc), -Nc^(-1), Nc^(-1), 0, 1/2, -1/2, -1, 0, 0, 7 + Nf/2, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 2/Nc - Nf/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 1/(2*Nc), Nc^(-1) + Nf/Nc, Nc^(-1), -3/Nc, 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 5/(2*Nc), 5/(2*Nc), 0, 0, 0, -2/Nc, 2/Nc, 4/Nc - Nf/Nc, 0, -1/(2*Nc), 0, -2/Nc, 0, -Nc^(-1), 0, -3/Nc, -2/Nc, 0, -Nc^(-1), 0, Nc^(-1), 0, 1/(2*Nc), -1/(2*Nc), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, -1/(2*Nc), 2/Nc, 2/Nc, -Nc^(-1), 5/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, Nc^(-1), 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3/(2*Nc), Nc^(-1), 2/Nc, 3/Nc - Nf/Nc, -4/Nc, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -3/Nc, 0, 5/(2*Nc), 0, 0, -3/Nc, 5/(2*Nc), 0, 0, 2/Nc, 0, 0, 2/Nc, 0, Nc^(-1), 5/(2*Nc), -3/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, -Nc^(-1), 0, 5/(2*Nc), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), Nc^(-1), -1/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, -3/Nc, Nc^(-1), 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), Nc^(-1), 0, -1/2, 1/2, -1, 0, 0, 0, 7 + Nf/2, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 2/Nc - Nf/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -1/(2*Nc), Nc^(-1), Nc^(-1) + Nf/Nc, -3/Nc, 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 4/Nc - Nf/Nc, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 5/(2*Nc), 0, 0, 0, -2/Nc, 2/Nc, -2/Nc, 0, -1/(2*Nc), 0, -2/Nc, 1/(2*Nc), -Nc^(-1), -2/Nc, -3/Nc, 0, -Nc^(-1), 0, 0, 5/(2*Nc), 0, 1/(2*Nc), -1/(2*Nc), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 5/(2*Nc), 2/Nc, -2/Nc, -Nc^(-1), -1/(2*Nc), 2/Nc, -Nc^(-1), 0, 0, Nc^(-1), 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 5/(2*Nc), -2/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), 5/(2*Nc), 0, 0, 2/Nc, 1/(2*Nc), 0, 0, -2/Nc, Nc^(-1), 0, 0, -5/Nc, 1/(2*Nc), 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, -2/Nc, -3/Nc, 3/(2*Nc), -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 2/Nc, 0, 0, 2/Nc, -3/Nc, 0, Nc^(-1), -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 2/Nc, 1/(2*Nc), 0, 0, 2/Nc, 2/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), 0, -2/Nc, -3/Nc, 0, 0, 9/(2*Nc) - (2*Nf)/Nc, -Nc^(-1) + Nf/Nc, 0, 0, -3/2, 0, 0, 0, 0, 0, 6 + Nf/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc) - (2*Nf)/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 2/Nc + Nf/(2*Nc), 2/Nc, 0, -Nc^(-1), -1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 3/(2*Nc), 0, -4/Nc, -Nc^(-1), -2/Nc, Nc^(-1), -3/Nc, 0, 2/Nc, -1/(2*Nc), 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 2/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, -1/(2*Nc), -5/(2*Nc), 0, 3/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 5/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 1/(2*Nc), -2/Nc, Nc^(-1), 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 4/Nc - (2*Nf)/Nc, -Nc^(-1) + Nf/Nc, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), 2/Nc, 0, -2/Nc, 0, -4/Nc, 1/(2*Nc), 2/Nc, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 4/Nc, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, -2/Nc, Nc^(-1), -2/Nc, 0, 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, 0, 0, -3/2, 0, 1, 0, 0, 1, 7, 3/2, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, 0, 0, 0, 2/Nc, Nf/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -4/Nc, 0, 1/(2*Nc), Nc^(-1), -(Nf/Nc), 0, 4/Nc, 0, 1/(2*Nc), Nc^(-1), -2/Nc, Nc^(-1) + Nf/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), -2/Nc, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 0, -1/(2*Nc), Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 2/Nc, 0, 1/(2*Nc), Nc^(-1), -Nc^(-1), -2/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 6/Nc, -6/Nc, -6/Nc, 0, -12/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 6/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 7 + (3*Nf)/2, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), 4/Nc, 0, 0, -2/Nc, -1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*Nc), -Nc^(-1), 5/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 2/Nc, 0, 5/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), -3/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 2/Nc, 0, -2/Nc, 2/Nc, 0, 2/Nc, 0, 2/Nc, 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 1/(2*Nc), 0, 0, -3/Nc, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -1/(2*Nc), -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, -(Nf/Nc), 1/(2*Nc) + Nf/(2*Nc), 0, 0, -3/Nc, -2/Nc, -3/Nc, 7/(2*Nc) - Nf/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 7 + Nf/2, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 1/2, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), -2/Nc, 0, 0, 0, 3/Nc - Nf/Nc, -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, 5/(2*Nc), 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), -Nc^(-1), 3/(2*Nc), 0, 0, 4/Nc - Nf/Nc, Nc^(-1), 2/Nc, -Nc^(-1), 0, 0, 1/(2*Nc) + Nf/(2*Nc), -4/Nc, -Nc^(-1), -4/Nc, -Nc^(-1), 0, 0, 0, 0, 3/(2*Nc), Nc^(-1), 0, 2/Nc, 0, 0, -2/Nc, 0, -2/Nc, 0, 2/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 5/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, -3/Nc, 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/Nc, 5/(2*Nc), 0, 0, -Nc^(-1), -3/(2*Nc), Nc^(-1), 0, -3/Nc, 5/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 0, 2/Nc, 0, 0, -3/Nc, 0, -Nc^(-1), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 4/Nc - Nf/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, -3/Nc, -3/Nc, Nc^(-1), Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), Nc^(-1), -Nc^(-1), 0, 0, 0, 7/(2*Nc) - Nf/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 7 + Nf/2, 0, 0, 1/2, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -1/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 3/(2*Nc), 1/(2*Nc) - Nf/Nc, -1/(2*Nc), 3/(2*Nc), 0, 0, Nc^(-1), 0, -1/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, -1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), -2/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 2/Nc, -Nc^(-1), 0, 1/(2*Nc), -3/Nc, 2/Nc, Nf/Nc, 1/(2*Nc), 0, -2/Nc, Nc^(-1), 7/Nc, 0, 2/Nc, -Nc^(-1), -2/Nc, 0, 0, -5/Nc, 0, 0, 0, 3/(2*Nc), 0, 0, 1/(2*Nc), -2/Nc, -Nc^(-1), 0, -1/(2*Nc), 0, 2/Nc, -1/(2*Nc), 9/(2*Nc) - Nf/Nc, 0, 0, -1/(2*Nc), 0, -1/(2*Nc), 0, -2/Nc, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Nc^(-1) + Nf/Nc, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, Nc^(-1), -3/(2*Nc), 1/(2*Nc), 0, 2/Nc, 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), -2/Nc, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 0, 2/Nc, 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 2/Nc, 1/(2*Nc), -3/Nc, 1/(2*Nc), 0, 0, 0, -2/Nc, 1/(2*Nc), 2/Nc, 0, 0, -2/Nc, 0, 4/Nc - (2*Nf)/Nc, -Nc^(-1) + Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 1/(2*Nc), -2/Nc, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 1/2, 1/2, 7, 3/2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), Nc^(-1), 3/(2*Nc), -1/(2*Nc), -(Nf/Nc), 1/(2*Nc), -3/(2*Nc), 1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, 1/(2*Nc), -Nc^(-1) + Nf/(2*Nc), 0, 5/Nc - Nf/Nc, Nc^(-1), 0, 1/(2*Nc), 0, 0, -6/Nc, 0, 0, 0, -2/Nc, Nc^(-1), 0, 1/(2*Nc), 2/Nc, 1/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), 3/(2*Nc), -1/(2*Nc), -Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), 0, -2/Nc, 3/Nc - Nf/Nc, 0, 1/(2*Nc), -1/(2*Nc), 2/Nc, -3/(2*Nc), 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 6/Nc, 0, 0, 0, 0, 0, 6/Nc, 0, -6/Nc, 6/Nc, -6/Nc, 0, 0, 0, 0, -6/Nc, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, -12/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 7 + (3*Nf)/2, 0, 0, 0, 1/2, 0, 0, 0, 0, -2, 0, 0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 1/(2*Nc) - Nf/Nc, 3/(2*Nc), 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 1/(2*Nc), Nc^(-1), 1/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc - Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 3/Nc - Nf/Nc, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/Nc, 0, 5/(2*Nc), 0, -Nc^(-1), -3/(2*Nc), Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), -3/Nc, 4/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 2/Nc, -4/Nc, -Nc^(-1), 2/Nc, 2/Nc, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -3/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 5/(2*Nc), 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), -3/Nc, 7/(2*Nc) - Nf/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, -3/Nc, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1/2, 0, 1, 7 + Nf/2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc) - Nf/Nc, 3/(2*Nc), 3/(2*Nc), -1/(2*Nc), 0, 0, Nc^(-1), 0, -1/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, -1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), -2/Nc, 7/Nc, 2/Nc, 0, 0, 0, 0, 1/(2*Nc), -5/Nc, -Nc^(-1), 2/Nc, -Nc^(-1), 0, 1/(2*Nc), -3/Nc, -Nc^(-1), Nf/Nc, 1/(2*Nc), 0, -2/Nc, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 1/(2*Nc), -2/Nc, -Nc^(-1), 0, 9/(2*Nc) - Nf/Nc, 0, 0, -1/(2*Nc), -1/(2*Nc), 2/Nc, -1/(2*Nc), 0, 0, -1/(2*Nc), 0, -2/Nc, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*Nc), -Nc^(-1), 0, 5/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 5/(2*Nc), 0, 2/Nc, -1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 2/Nc, -3/(2*Nc), 0, 0, 0, -2/Nc, 0, 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), -3/Nc, 0, 0, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, 0, Nc^(-1), 0, -2/Nc, 2/Nc, -(Nf/Nc), 0, 0, 0, 0, -3/Nc, 0, 0, 2/Nc, -3/Nc, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, Nc^(-1), -3/Nc, 7/(2*Nc) - Nf/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 7 + Nf/2, 0, 0, 0, 1/2, -1, 0, 0, 1/2, 0, 0, 1, -1/2, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, -2/Nc, 3/Nc - Nf/Nc, -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, 1/(2*Nc), 5/(2*Nc), 0, Nc^(-1), -Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), -Nc^(-1), -4/Nc, -Nc^(-1), 0, 0, 0, Nc^(-1), 3/(2*Nc), Nc^(-1), 0, 2/Nc, 3/(2*Nc), 4/Nc - Nf/Nc, -2/Nc, 0, -2/Nc, 2/Nc, 0, 0, -4/Nc, 0, 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 1/(2*Nc), Nc^(-1), 0, 0, 5/(2*Nc), 0, 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, -3/Nc, 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(2*Nc), Nc^(-1) + Nf/Nc, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), 0, 1/(2*Nc), -2/Nc, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 2/Nc, -2/Nc, 0, 0, -3/Nc, 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, -3/(2*Nc), 1/(2*Nc), 2/Nc, 0, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), -2/Nc, 1/(2*Nc), 2/Nc, 0, 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), -2/Nc, 0, 0, 1/(2*Nc), 4/Nc - (2*Nf)/Nc, -Nc^(-1) + Nf/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 1, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1/2, 1/2, 7, 3/2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -(Nf/Nc), 3/(2*Nc), -1/(2*Nc), Nc^(-1), 1/(2*Nc), -3/(2*Nc), 1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 1/(2*Nc), -Nc^(-1) + Nf/(2*Nc), 0, 5/Nc - Nf/Nc, -1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, -6/Nc, 0, 0, 0, -2/Nc, Nc^(-1), 0, 1/(2*Nc), 2/Nc, 0, 0, 1/(2*Nc), 0, -Nc^(-1), Nf/Nc, Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), 0, -2/Nc, 3/Nc - Nf/Nc, 0, 0, -1/(2*Nc), -Nc^(-1), -3/(2*Nc), 1/(2*Nc), 2/Nc, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, -12/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, 7 + (3*Nf)/2, 0, 0, 0, 0, -2, 0, 0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 3/(2*Nc), 1/(2*Nc) - Nf/Nc, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 1/(2*Nc), Nc^(-1), 1/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc - Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 3/Nc - Nf/Nc, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*Nc), -Nc^(-1), -2/Nc, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -3/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 2/Nc, 0, -2/Nc, 3/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 2/Nc, 0, 0, 5/(2*Nc), 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 2/Nc, 0, 2/Nc, 0, 0, 0, -2/Nc, 0, -2/Nc, 2/Nc, -3/Nc, 7/(2*Nc) - Nf/Nc, -3/Nc, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 0, 0, -3/Nc, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -2, 0, 0, 0, 7 + Nf/2, 1/2, 1/2, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, 3/(2*Nc), -Nc^(-1), 0, 0, 0, -3/Nc, 3/(2*Nc), 0, 0, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, 0, 0, -2/Nc, -Nc^(-1), 3/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, 0, Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, -5/Nc, 0, 2/Nc, 0, 0, -2/Nc, 3/(2*Nc), 9/Nc - (2*Nf)/Nc, -3/(2*Nc), -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 2/Nc, 0, 1/(2*Nc), -Nc^(-1), 2/Nc, -Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, -Nc^(-1), -2/Nc, 3/(2*Nc), 0, 0, 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3/Nc, -3/Nc, 2/Nc, 2/Nc, Nc^(-1), 0, 0, 0, 0, -4/Nc, 0, 0, 0, 7/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -3/Nc, 5/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 2/Nc, 3/(2*Nc), 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 2/Nc, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, -3/Nc, 2/Nc, 7/(2*Nc) - Nf/Nc, 0, 3/(2*Nc), 0, -3/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, -2/Nc, Nc^(-1), 1/2, 1/2, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, -2/Nc, Nc^(-1), 0, 4/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 4/Nc, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, -2/Nc, -4/Nc, 0, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 5/(2*Nc), -3/Nc, 0, -3/Nc, 0, 0, 0, -2/Nc, 0, -Nc^(-1), Nf/(2*Nc), 0, 0, 0, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 5/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*Nc), -Nc^(-1), 0, -2/Nc, 5/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 2/Nc, -3/Nc, 5/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 2/Nc, 0, -2/Nc, 3/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), -3/Nc, 0, 0, Nc^(-1), 0, 3/Nc - Nf/Nc, 0, -2/Nc, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 2/Nc, 2/Nc, -3/Nc, -3/Nc, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 2/Nc, 1/(2*Nc), 0, 0, 7/(2*Nc) - Nf/Nc, 0, 0, -Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -1, 0, 0, 1/2, 1/2, 7 + Nf/2, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, 3/(2*Nc), 0, 0, 0, -Nc^(-1), -3/Nc, 3/(2*Nc), 0, 0, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), 3/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, 0, Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 2/Nc, 2/Nc, 0, 0, -2/Nc, 3/(2*Nc), 1/(2*Nc), -3/(2*Nc), -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), -Nc^(-1), 2/Nc, 1/(2*Nc), -5/Nc, 0, -Nc^(-1), -2/Nc, 0, Nc^(-1), 0, 9/Nc - (2*Nf)/Nc, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 3/(2*Nc), -2/Nc, -2/Nc, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 4/Nc, -3/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 2/Nc, Nc^(-1), -2/Nc, 0, Nc^(-1), 0, -Nc^(-1), 4/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, -3/(2*Nc), -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), -Nc^(-1), 1/(2*Nc), -4/Nc, 0, 0, 0, 0, 0, 4/Nc, -3/Nc, 1/(2*Nc), 2/Nc - (2*Nf)/Nc, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 1/2, 0, 1/2, 7, 3/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 3/(2*Nc), 1/(2*Nc), Nc^(-1), -3/Nc, 0, 0, -3/Nc, 0, Nf/(2*Nc), 0, -Nc^(-1), 0, 2/Nc, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -6/Nc, 0, 1/(2*Nc), Nc^(-1), 2/Nc, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 1/(2*Nc), 0, -2/Nc, 0, -2/Nc, Nc^(-1), 0, -Nc^(-1), 4/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, -4/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, -6/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, -6/Nc, -12/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 8 + (3*Nf)/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, 2/Nc, 0, Nc^(-1), -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), -4/Nc, 0, 0, 2/Nc + Nf/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -Nc^(-1), 0, 5/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), Nc^(-1), 0, 0, 0, -2/Nc, 0, 2/Nc, 1/(2*Nc), 3/Nc - Nf/Nc, 0, 2/Nc, 0, -1/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), -3/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), -3/Nc, -2/Nc, 0, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 5/(2*Nc), 0, -2/Nc, -3/Nc, 7/(2*Nc) - Nf/Nc, 0, -3/Nc, 0, 2/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 2/Nc, 2/Nc, 0, -2/Nc, 1/(2*Nc), -1/(2*Nc), 1/(2*Nc), -2/Nc, -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 2/Nc, -3/Nc, -3/Nc, Nc^(-1), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1, -1, 0, 0, 0, 0, 7 + Nf/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 3/(2*Nc), -2/Nc, -Nc^(-1), 0, 0, 2/Nc - Nf/Nc, -2/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 3/(2*Nc), 1/(2*Nc), 3/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, -Nc^(-1), -2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 5/Nc - Nf/Nc, -Nc^(-1), 2/Nc, 0, 0, 0, 1/(2*Nc), -4/Nc, -2/Nc, 0, Nc^(-1), 0, 3/Nc, 0, 0, 3/(2*Nc), 0, 0, 0, 1/(2*Nc), -2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 9/(2*Nc), 0, 0, 0, -3/(2*Nc), -2/Nc, -3/(2*Nc), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Nc^(-1), 0, 0, 5/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -3/Nc, 5/(2*Nc), -Nc^(-1), Nc^(-1) + Nf/(2*Nc), -3/Nc, 0, Nc^(-1), 0, 1/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 3/Nc - Nf/Nc, 0, -3/Nc, 0, -1/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), -3/(2*Nc), 1/(2*Nc), 2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 2/Nc, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, 0, 2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 7/(2*Nc) - Nf/Nc, 0, -2/Nc, 0, 2/Nc, 1/(2*Nc), 2/Nc, -3/Nc, -3/Nc, Nc^(-1), -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 7 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, -1, 0, -1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 3/(2*Nc), 0, -Nc^(-1), 0, -2/Nc, 2/Nc - Nf/Nc, -2/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 1/(2*Nc), 3/(2*Nc), 1/(2*Nc), 3/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, -Nc^(-1), -2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 0, Nc^(-1), 0, 3/Nc, 0, -Nc^(-1), 3/(2*Nc), 0, 0, 0, Nf/(2*Nc), 5/Nc - Nf/Nc, 0, -2/Nc, -2/Nc, 0, 0, 1/(2*Nc), -4/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, 0, -3/(2*Nc), 0, -2/Nc, 0, 9/(2*Nc), 0, 1/(2*Nc), -3/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1) + Nf/Nc, 0, Nc^(-1), 0, 2/Nc, 0, 0, Nc^(-1), -4/Nc, 0, 0, Nc^(-1), -3/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 0, 0, Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 4/Nc, 0, 0, Nc^(-1), 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, -Nc^(-1), Nc^(-1), 0, 0, -2/Nc, 0, -2/Nc, 1/(2*Nc), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, -4/Nc, 0, 4/Nc - (2*Nf)/Nc, -Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 1/2, 7, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1) - Nf/Nc, 2/Nc, 0, Nc^(-1) - Nf/Nc, 0, Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), -2/Nc, 0, -Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, -2/Nc, 0, 4/Nc - Nf/Nc, 0, -1/(2*Nc), Nc^(-1), 2/Nc, 0, -6/Nc, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, -2/Nc, -1/(2*Nc), 0, Nc^(-1), 0, 0, 3/(2*Nc), 0, -3/Nc, 0, -3/Nc, 2/Nc, 2/Nc, 0, 0, 0, 0, 1/(2*Nc), -5/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, -6/Nc, 6/Nc, -6/Nc, 0, 0, 0, 0, -12/Nc, -12/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 7 + (3*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 3/Nc - Nf/Nc, 3/Nc - Nf/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, Nc^(-1), 2/Nc, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 2/Nc, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/Nc, 2/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2/Nc, 0, 0, 0, 0, 0, 5/Nc, -6/Nc, 5/(2*Nc), 0, -3/Nc, 2/Nc, 2/Nc, 0, 2/Nc, 0, 0, -3/Nc, 0, 7/(2*Nc) - Nf/Nc, 0, 5/(2*Nc), 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, 0, -3/Nc, 2/Nc, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 2/Nc + Nf/Nc, 7/(2*Nc) - Nf/Nc, -1/(2*Nc) + Nf/(2*Nc), 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 2/Nc, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 2/Nc + Nf/(2*Nc), 2/Nc + Nf/(2*Nc), -3/Nc, 0, Nc^(-1), 0, -3/Nc, 0, 0, 0, 0, 3/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 1/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 0, 4/Nc, 2/Nc, 0, 2/Nc, 0, 0, -4/Nc, 0, -Nc^(-1), 2/Nc + Nf/Nc, 2/Nc, 0, -4/Nc, -1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 5/Nc, 0, -4/Nc, -Nc^(-1), 0, -1/(2*Nc), -1/(2*Nc), 0, 5/Nc - Nf/Nc, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 4/Nc - (2*Nf)/Nc, -2/Nc, 0, 2/Nc, Nc^(-1), -2/Nc, 0, 2/Nc, 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, -2/Nc, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 2/Nc, 2/Nc, 0, -2/Nc, 0, -4/Nc, 0, 2/Nc, -3/Nc, 2/Nc, 5/(2*Nc), -6/Nc, 6/Nc, -Nc^(-1) + Nf/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), -1/(2*Nc), Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -3/Nc, Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 6 + Nf/2, 3/2, 0, 0, 0, -1, 0, 1/2, 1/2, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), Nc^(-1), -Nc^(-1), 0, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 0, -4/Nc, -Nc^(-1), 0, 0, 0, 0, 4/Nc, 0, 3/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, Nc^(-1), Nf/Nc, 0, -4/Nc, 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 3/Nc, 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 7/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 12/Nc, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + 2*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, Nc^(-1), 4/Nc + Nf/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + (2*Nf)/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 7/Nc - (2*Nf)/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -3/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, -3/Nc, 1/(2*Nc), Nf/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 2/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 2/Nc, -1/(2*Nc), Nc^(-1) - Nf/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, Nc^(-1), 0, 0, -2/Nc, 0, -4/Nc, 0, 0, Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, Nc^(-1) - Nf/Nc, 1/(2*Nc), -3/(2*Nc), -Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 1/2, -3/2, 0, -1/2, -1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 1/(2*Nc), 1/(2*Nc), 2/Nc - (2*Nf)/Nc, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), Nc^(-1), 2/Nc, 0, 0, Nc^(-1) - Nf/Nc, 0, Nc^(-1), 0, -Nc^(-1), -Nc^(-1), -2/Nc, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), -1/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, Nc^(-1), -3/Nc, Nc^(-1) + Nf/Nc, 0, 0, 0, Nc^(-1), 0, -1/(2*Nc), -3/Nc, Nc^(-1), 0, 4/Nc, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), -2/Nc, -Nc^(-1), 0, 0, -1/(2*Nc), 0, 1/(2*Nc), -1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 8 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*Nf)/Nc, 0, 0, 0, 0, 2/Nc, 0, -4/Nc, 0, -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 4/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*Nf)/Nc, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, -Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -3/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, 0, 0, 2/Nc, 0, 0, -3/Nc, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, -2/Nc, 0, Nc^(-1) - Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, -3/(2*Nc), 0, 0, Nf/(2*Nc), 1/(2*Nc), 0, -2/Nc, 0, -1/(2*Nc), 0, 0, 0, -2/Nc, 0, Nc^(-1) - Nf/Nc, 1/(2*Nc), Nc^(-1), -Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, -1/2, 0, -3/2, 1/2, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 1/(2*Nc), 1/(2*Nc), -3/Nc, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, 2/Nc, 0, Nc^(-1) - Nf/Nc, 0, Nc^(-1), 0, -Nc^(-1), -Nc^(-1), -2/Nc, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), -1/(2*Nc), Nc^(-1) + Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, Nc^(-1), -3/Nc, -1/(2*Nc), 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, Nc^(-1), -3/Nc, -2/Nc, 4/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), -2/Nc, -Nc^(-1), 0, -1/(2*Nc), -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 3/Nc - Nf/Nc, 0, -2/Nc, 1/(2*Nc), 0, 3/Nc - Nf/Nc, -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, -3/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 5/(2*Nc), 0, -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), -3/Nc, 0, -2/Nc, 5/(2*Nc), 0, 2/Nc, -3/Nc, 5/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), 0, -3/Nc, 0, 3/Nc, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 2/Nc, 0, 0, -2/Nc, 0, 0, 2/Nc, -Nc^(-1), 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 7 + Nf/2, 0, 0, -1, 0, -1, 1/2, 1/2, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 2/Nc, 0, -1/(2*Nc), 1/(2*Nc), -Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, Nf/(2*Nc), -Nc^(-1), -3/Nc, -2/Nc, 0, 0, 5/(2*Nc) - Nf/Nc, -Nc^(-1), 2/Nc, 1/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 5/(2*Nc), -Nc^(-1), 0, 2/Nc, 0, -2/Nc, 1/(2*Nc), -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 4/Nc - Nf/Nc, 0, -2/Nc, -Nc^(-1), 0, 0, Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3/Nc, -3/Nc, 0, 0, 0, 0, 0, 6/Nc - (2*Nf)/Nc, Nc^(-1) + Nf/Nc, 0, 0, -8/Nc, 0, 0, 4/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, -2/Nc, 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, -4/Nc, 0, 0, -Nc^(-1), -Nc^(-1), Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*Nf)/Nc, 0, Nc^(-1), -2/Nc, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 0, 8/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, -8/Nc, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 4/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 5/(2*Nc), -2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 5/(2*Nc), 0, 0, 2/Nc, 0, 0, 0, -2/Nc, 0, 0, -3/Nc, Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 2/Nc, 2/Nc, 0, -2/Nc, 0, 2/Nc, 1/(2*Nc), 0, 2/Nc, 0, -2/Nc, 0, 2/Nc, 3/(2*Nc), -3/Nc, 0, 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), -1/(2*Nc) + Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 4/Nc - (2*Nf)/Nc, -5/(2*Nc), -3/Nc, -2/Nc, 0, 3/(2*Nc), -3/Nc, 5/(2*Nc), 0, 0, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 6 + Nf/2, 0, 0, 0, -1/2, 0, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), Nc^(-1), 0, -Nc^(-1), 5/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 1/(2*Nc), -Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 1/(2*Nc), 3/(2*Nc), 0, -4/Nc, -Nc^(-1), 0, 0, -Nc^(-1), 0, 2/Nc, 1/(2*Nc), 0, 2/Nc, 0, 2/Nc, 0, -2/Nc, 0, -2/Nc, 1/(2*Nc), Nf/(2*Nc), 0, 0, 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 0, 2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, Nc^(-1), 9/(2*Nc) - Nf/Nc, 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 0, -9/(2*Nc), 5/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 2/Nc, -2/Nc, -Nc^(-1), 0, 2/Nc, Nc^(-1) + Nf/Nc, -3/Nc, -2/Nc, 4/Nc - (2*Nf)/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -3/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 5/(2*Nc), -2/Nc, 0, 5/(2*Nc), 0, 2/Nc, -5/(2*Nc), 0, 0, 0, -2/Nc, 0, 2/Nc, 3/(2*Nc), 0, 3/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 2/Nc, 0, 0, -2/Nc, 0, Nc^(-1), 2/Nc, 0, 0, -Nc^(-1), 0, 0, 5/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), -3/Nc, 0, 0, 0, -3/Nc, 0, -1/(2*Nc) + Nf/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, -1/2, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 6 + Nf/2, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(2*Nc), 0, -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), Nc^(-1), -Nc^(-1), -Nc^(-1), 5/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 1/(2*Nc), -Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 3/(2*Nc), 0, -4/Nc, -Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 2/Nc, 1/(2*Nc), 0, 2/Nc, 0, 2/Nc, 0, -2/Nc, 0, 0, 1/(2*Nc), Nf/(2*Nc), 0, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 2/Nc, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, Nc^(-1), 9/(2*Nc) - Nf/Nc, 0, 0, 0, 0, Nc^(-1), 0, 5/(2*Nc), -Nc^(-1), 0, -9/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 12/Nc, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, Nc^(-1) + (2*Nf)/Nc, 0, 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 4/Nc - Nf/Nc, 0, 0, 0, 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, Nf/(2*Nc), Nc^(-1), 0, -2/Nc, 0, 1/(2*Nc), 2/Nc - Nf/Nc, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 4/Nc, Nf/(2*Nc), 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, 2/Nc - Nf/Nc, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 1/2, 1, 8, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, -Nc^(-1), -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, -1/(2*Nc), -1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -(Nf/Nc), 0, 0, 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), Nc^(-1), 0, 0, 0, Nc^(-1) + Nf/Nc, -Nc^(-1), 2/Nc, 2/Nc, 0, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, -4/Nc, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, Nc^(-1), -2/Nc, -2/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 0, Nc^(-1), 0, 0, 0, 4/Nc - Nf/Nc, -2/Nc, 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, Nc^(-1), 0, -2/Nc, 4/Nc - Nf/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, -3/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, -3/Nc, 0, 4/Nc - (2*Nf)/Nc, 0, 2/Nc, -Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 0, 0, -3/Nc, 0, 4/Nc, 0, -3/Nc, 0, -3/Nc, 0, 4/Nc, 0, 1/(2*Nc), 0, 0, -3/Nc, 0, 5/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, -3/Nc, 0, 0, 0, -3/Nc, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), Nc^(-1), 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 5 + Nf, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, -2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 2/Nc, 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), -2/Nc, -4/Nc, 0, 2/Nc, 0, 4/Nc, 0, -Nc^(-1), Nc^(-1), 4/Nc - Nf/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 5/(2*Nc) + Nf/(2*Nc), -4/Nc, 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 4/Nc, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -6/Nc, 5/Nc, -6/Nc, 0, 4/Nc, 5/Nc, 0, 4/Nc, -6/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + Nf, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, -2/Nc, -Nc^(-1), 0, 4/Nc, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, -2/Nc, 5/Nc, 5/Nc, 0, 0, 0, -4/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 2/Nc, 0, 0, 0, 7/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, -6/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 4/Nc, Nc^(-1), 0, 2/Nc + Nf/Nc, -3/Nc, 0, -3/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -6/Nc, 0, 0, 5/Nc - (2*Nf)/Nc, -Nc^(-1) + Nf/Nc, 1/2, 1/2, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 + (3*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 6/Nc + (3*Nf)/(2*Nc), 0, -4/Nc, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), -2/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 6/Nc, Nc^(-1), 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc, 2/Nc, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, -2/Nc, -2/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, -6/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 2/Nc + Nf/Nc, -6/Nc, 2/Nc, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 5/Nc, -6/Nc, 7/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 6 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, -2/Nc, -Nc^(-1), 0, 4/Nc, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 5/Nc, 0, 0, 0, -4/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 2/Nc, -4/Nc, 0, 0, 0, 0, -6/Nc, Nc^(-1), 5/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 2/Nc, 0, 7/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, -2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 5/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc) + Nf/(2*Nc), 3/Nc - Nf/Nc, 0, -2/Nc, 0, 2/Nc, -3/(2*Nc), 0, 0, 0, -2/Nc, -3/Nc, 3/Nc, 1/(2*Nc), 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 2/Nc, 3/Nc - Nf/Nc, 0, -2/Nc, 0, 0, 2/Nc, 5/(2*Nc), -3/Nc, 5/(2*Nc), 0, 0, 0, -3/Nc, 0, 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), -Nc^(-1), -1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -3/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 1/2, 0, -1, 0, 0, -1, 1/2, 0, 0, 1/2, 7 + Nf/2, 0, 0, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 2/Nc, 1/(2*Nc), -1/(2*Nc), -Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 5/(2*Nc), 2/Nc, 0, 0, 0, 0, Nf/(2*Nc), -2/Nc, -3/Nc, -2/Nc, 0, 0, 5/(2*Nc) - Nf/Nc, -Nc^(-1), -Nc^(-1), 1/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), 2/Nc, 0, -Nc^(-1), -2/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), 4/Nc - Nf/Nc, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(2*Nc), 0, -3/(2*Nc), 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1) - Nf/Nc, -Nc^(-1), 0, 0, 0, 3/(2*Nc), 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 2/Nc, -Nc^(-1), 0, -2/Nc, 2/Nc, 0, 0, Nc^(-1), 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, -3/Nc, 1/(2*Nc), 0, 2/Nc, -Nc^(-1), -Nc^(-1), 3/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 0, 0, 0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -3/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 3/(2*Nc), 0, Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, -1/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), Nc^(-1) - Nf/Nc, -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 2/Nc - Nf/Nc, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc), Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 0, 4/Nc - Nf/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 2/Nc, 1/(2*Nc), 0, 4/Nc, -4/Nc, -4/Nc, -3/Nc, Nc^(-1), 0, -2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, -3/Nc, 0, -2/Nc, -1/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, Nc^(-1), 0, 2/Nc, 0, 2/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, -6/Nc, 6/Nc, 0, 0, -6/Nc, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, -6/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 6/Nc, 0, 0, 0, 0, 0, -12/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, -1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, -2/Nc, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 5/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 3/Nc + Nf/Nc, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 2/Nc, 0, 0, 0, 3/(2*Nc), -Nc^(-1) + Nf/Nc, 0, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, -2/Nc, Nc^(-1), 2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, 2/Nc, 0, 1/(2*Nc), -2/Nc, 0, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 3/Nc - Nf/Nc, -1/(2*Nc) + Nf/(2*Nc), 2/Nc, -Nc^(-1), -2/Nc, 0, -Nc^(-1), 1/(2*Nc), -2/Nc, -2/Nc, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 8, 0, 0, 0, -1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), -1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 3/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, Nf/(2*Nc), 1/(2*Nc), Nc^(-1), 0, Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 2/Nc - Nf/Nc, -2/Nc, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 0, -1/(2*Nc), -1/(2*Nc), 3/Nc - Nf/Nc, Nc^(-1), 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), 0, -4/Nc, 1/(2*Nc), 0, -Nc^(-1), Nc^(-1), 2/Nc - Nf/Nc, -Nc^(-1), 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -2/Nc, 0, 1/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), 2/Nc, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, -Nc^(-1), 2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 3/Nc - Nf/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 2/Nc, -2/Nc, 1/(2*Nc), 0, 0, -2/Nc, Nc^(-1), 2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 2/Nc, 0, 1/(2*Nc), -2/Nc, -2/Nc, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, -2/Nc, 2/Nc, 0, -2/Nc, -Nc^(-1), 0, 0, 2/Nc, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 0, -1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1, 0, 8, 0, 0, -1, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -2/Nc, -1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 3/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 2/Nc - Nf/Nc, -2/Nc, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), -1/(2*Nc), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), -1/(2*Nc), 3/Nc - Nf/Nc, Nc^(-1), 0, 0, -2/Nc, 1/(2*Nc), 0, 1/(2*Nc), 0, -4/Nc, 0, -Nc^(-1), 2/Nc - Nf/Nc, Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, -1/(2*Nc), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), -Nc^(-1), 1/(2*Nc), 2/Nc, -Nc^(-1), 1/(2*Nc), 0, Nc^(-1), 0, -Nc^(-1), 2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Nc^(-1), 0, 0, -3/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 2/Nc, 0, -2/Nc, 0, 0, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, -2/Nc, Nc^(-1), 0, Nc^(-1), 0, 2/Nc, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, 2/Nc, 1/(2*Nc), 0, 0, -2/Nc, 0, -2/Nc, 0, -4/Nc, 2/Nc, -Nc^(-1), 2/Nc, 2/Nc, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, -2/Nc, Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 8, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), -4/Nc, Nc^(-1), 0, Nf/(2*Nc), Nf/(2*Nc), Nc^(-1), Nc^(-1), -2/Nc, 0, 0, -Nc^(-1), 0, 2/Nc, 0, -2/Nc, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 3/(2*Nc), 0, 0, -2/Nc, Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, -2/Nc, -4/Nc, 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, 1/(2*Nc), Nc^(-1), 2/Nc, 6/Nc - (2*Nf)/Nc, 2/Nc, -3/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), Nc^(-1), -Nc^(-1), Nc^(-1), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, 0, 2/Nc, 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 6/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 6/Nc, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, -6/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 8 + Nf, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 2/Nc - Nf/Nc, 0, 0, 0, -3/(2*Nc) + Nf/(2*Nc), -3/(2*Nc) + Nf/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 3/Nc + Nf/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(2*Nc), 1/(2*Nc), Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), -2/Nc, Nc^(-1), 0, -Nc^(-1), Nc^(-1), 0, 0, -2/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 3/Nc - Nf/Nc, -4/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 4/Nc, -Nc^(-1), Nc^(-1), -3/Nc, 1/(2*Nc), 0, -Nc^(-1), 4/Nc, Nc^(-1), -4/Nc, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, -Nc^(-1), Nc^(-1), -Nc^(-1), 1/(2*Nc), -2/Nc, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1/2, 0, 0, -1, -1, 0, 1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, Nf/Nc, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, -1/(2*Nc), -1/(2*Nc), Nc^(-1), Nc^(-1), -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 0, -3/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 0, -2/Nc, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -4/Nc, 0, 0, Nc^(-1), 4/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 4/Nc - (2*Nf)/Nc, 1/(2*Nc), -3/(2*Nc), -Nc^(-1), -2/Nc, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc + Nf/Nc, -Nc^(-1), Nc^(-1), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 2/Nc - Nf/Nc, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 2/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -3/Nc, 0, 2/Nc, 0, 3/(2*Nc), Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, -6/Nc, 0, 5/(2*Nc), 0, Nc^(-1), Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 3/Nc - Nf/Nc, 0, 0, 2/Nc, 0, -4/Nc, 0, Nc^(-1), -1/(2*Nc), 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, -3/Nc, 0, 7/(2*Nc) - Nf/Nc, 0, 0, -3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, 0, -1, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), Nc^(-1), 4/Nc + Nf/Nc, 0, 0, 1/(2*Nc), 0, 3/Nc - Nf/Nc, 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), -Nc^(-1), 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 5/(2*Nc), 0, 2/Nc, 0, 0, 0, -2/Nc, 0, -5/Nc, 5/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), -6/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, 0, -1/(2*Nc), -2/Nc, 0, 0, 7/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 3/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, -12/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, -6/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, -12/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + 2*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 3/Nc - Nf/Nc, 0, -Nc^(-1), 4/Nc + Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc + (3*Nf)/(2*Nc), 0, -3/Nc, 9/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 5/Nc - Nf/Nc, 3/Nc, 0, 0, -5/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, Nc^(-1), 2/Nc, -Nc^(-1), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, -2/Nc, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 2/Nc, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, -2/Nc, Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 2/Nc, 0, 0, 0, 2/Nc, 1/(2*Nc) + Nf/(2*Nc), -3/Nc, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 0, -3/(2*Nc), 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 1/2, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 1, 0, 0, 0, 8, 0, -1/2, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 3/(2*Nc), 0, -Nc^(-1), -1/(2*Nc), -1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, -Nc^(-1), -1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), -2/Nc, 2/Nc, 0, 0, Nc^(-1), -Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), -1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, Nc^(-1), Nf/(2*Nc), Nf/(2*Nc), Nc^(-1), Nc^(-1), -Nc^(-1), 0, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), -1/(2*Nc), -3/Nc, -Nc^(-1), Nc^(-1), 6/Nc - Nf/Nc, -3/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), 4/Nc - Nf/Nc, 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, -3/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(2*Nc), -3/(2*Nc), 0, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1) - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), -2/Nc, 3/(2*Nc), 2/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 2/Nc, -2/Nc, -Nc^(-1), 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, 0, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 1/(2*Nc), 0, 0, Nc^(-1), 1/(2*Nc), 3/Nc - Nf/Nc, -Nc^(-1), 0, -Nc^(-1), -3/Nc, 0, 0, 2/Nc, -Nc^(-1), -Nc^(-1), 3/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 8, 0, 0, 1/2, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, -3/Nc, 0, 0, 3/(2*Nc), 0, Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 1/(2*Nc), 1/(2*Nc), Nc^(-1) - Nf/Nc, -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 2/Nc - Nf/Nc, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc), -2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 4/Nc - Nf/Nc, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 2/Nc, 0, 0, -4/Nc, -4/Nc, 4/Nc, Nc^(-1), -3/Nc, 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, -1/(2*Nc), -3/Nc, -2/Nc, -Nc^(-1), 0, 0, Nc^(-1), 0, 2/Nc, 0, 2/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -4/Nc, -Nc^(-1), 0, 0, 0, 0, 5/(2*Nc), 0, 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, -3/Nc, 0, 3/Nc, 0, -2/Nc, Nc^(-1), 2/Nc, 0, 3/Nc - Nf/Nc, 0, -2/Nc, -4/Nc, Nc^(-1) + Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 2/Nc, 2/Nc, 5/(2*Nc), -3/Nc, 5/Nc, 0, -Nc^(-1), 0, 3/Nc - Nf/Nc, 0, -4/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, -6/Nc, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 0, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 7 + Nf/2, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 3/Nc, 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -2/Nc, Nc^(-1), 0, Nc^(-1) + Nf/Nc, -4/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), Nc^(-1), 0, 0, 0, -Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, -3/(2*Nc), 9/Nc - (2*Nf)/Nc, 0, 0, 0, -4/Nc, 0, 2/Nc, 0, Nc^(-1), -Nc^(-1), 0, -1/(2*Nc), -Nc^(-1), -2/Nc, 0, -2/Nc, Nc^(-1), Nc^(-1), 0, -3/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc, -2/Nc, -Nc^(-1), -Nc^(-1), -2/Nc, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 3/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc - Nf/Nc, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, -3/(2*Nc), 0, -3/(2*Nc), 3/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), -6/Nc, 5/(2*Nc), -2/Nc, 3/Nc - Nf/Nc, 2/Nc, -4/Nc, 2/Nc, 2/Nc, 2/Nc, -6/Nc, -2/Nc, -3/(2*Nc), Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, -1, -1, 7 + Nf/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, -2/Nc, -2/Nc, 0, 0, -2/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 3/Nc - Nf/Nc, 3/Nc - Nf/Nc, Nc^(-1), Nc^(-1), 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 3/Nc + Nf/Nc, 0, -Nc^(-1), 0, 0, 2/Nc, -2/Nc, 0, 0, 0, -Nc^(-1), -Nc^(-1), -4/Nc, 0, -2/Nc, 0, 4/Nc, -8/Nc, 2/Nc, Nc^(-1), Nc^(-1), 0, 0, Nc^(-1), 0, 0, 4/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), -3/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 7/(2*Nc) - Nf/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 2/Nc, 0, Nc^(-1) + Nf/Nc, Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 2/Nc, Nc^(-1), 0, 2/Nc, -3/Nc, -3/Nc, 0, 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 2/Nc, -3/Nc, -3/Nc, 0, 0, -2/Nc, 2/Nc, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 7/(2*Nc) - Nf/Nc, 1/(2*Nc), 0, 0, 0, 2/Nc, 0, -2/Nc, 1/(2*Nc), 0, 0, 2/Nc, 0, 3/(2*Nc) + Nf/(2*Nc), -8/Nc, 2/Nc, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 7 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, -2/Nc, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, Nc^(-1), 0, 0, -6/Nc, 0, 0, 2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), Nc^(-1), 0, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, Nc^(-1) + Nf/Nc, 5/(2*Nc), Nc^(-1), 0, 0, 0, 0, -4/Nc, 0, Nc^(-1), 0, 0, 0, -1/(2*Nc), -2/Nc, 2/Nc, 0, 2/Nc, -3/Nc, -3/Nc, 0, 5/(2*Nc), -Nc^(-1), 0, -1/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 0, 2/Nc, -2/Nc, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), 0, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 4/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -3/Nc, 5/Nc, -Nc^(-1), Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 2/Nc, 3/Nc, -3/Nc, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) - Nf/Nc, 0, 0, 0, 2/Nc, -3/Nc, 0, -6/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 6 + (3*Nf)/2, -2, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -3/Nc, -3/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 4/Nc + Nf/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 2/Nc, 0, -2/Nc, 0, 0, 0, 2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 10/Nc, 0, 0, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 0, 5/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, -3/Nc, 0, 0, 0, -3/Nc, 0, 5/(2*Nc), 5/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc - Nf/Nc, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, Nc^(-1) + Nf/Nc, 5/(2*Nc), Nf/(2*Nc), 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, -3/Nc, 3/(2*Nc), 2/Nc, 0, 0, Nc^(-1), 0, -3/Nc, 4/Nc - Nf/Nc, -3/Nc, 0, 2/Nc, Nf/(2*Nc), 0, 4/Nc, 0, -6/Nc, 3/(2*Nc), -6/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1, 0, 0, 0, -2, 0, -1, 6 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), 2/Nc + Nf/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, Nc^(-1), -3/Nc, Nc^(-1), 0, 0, 0, 0, 3/Nc - Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9/(2*Nc), 0, 0, 0, -4/Nc, 0, -3/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 3/Nc + Nf/(2*Nc), 0, 0, 0, 0, -4/Nc, 0, -4/Nc, 0, 0, 0, Nc^(-1), 2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 0, 3/(2*Nc), 0, -5/(2*Nc), -5/(2*Nc), 0, 5/Nc, 0, 0, 0, -3/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 1/(2*Nc), -2/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 2/Nc, 0, 0, -Nc^(-1), 1/(2*Nc), 0, -2/Nc, 3/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 2/Nc, -3/Nc, -2/Nc, 1/(2*Nc), 0, 0, 0, 2/Nc, -3/(2*Nc), 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 1/(2*Nc), 2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, -3/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, -2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, Nc^(-1), 0, 0, Nc^(-1), 3/Nc - Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, -1, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, -1, -1/2, 0, 1/2, 0, 0, 8, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -Nc^(-1), 3/(2*Nc), 0, 0, -1/(2*Nc), -1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, -1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), -2/Nc, 2/Nc, 0, 0, Nc^(-1), -Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, -Nc^(-1), -1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, Nc^(-1), 0, Nf/(2*Nc), Nc^(-1), Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), -1/(2*Nc), Nc^(-1), -Nc^(-1), -3/Nc, -3/Nc, 6/Nc - Nf/Nc, 0, Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 4/Nc - Nf/Nc, 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 0, -3/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Nc^(-1), -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 4/Nc, -4/Nc, -3/Nc, 6/Nc - (2*Nf)/Nc, Nc^(-1) + Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1) + Nf/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 4/Nc, -2/Nc, -2/Nc, Nc^(-1), 0, 0, -4/Nc, Nc^(-1), 0, 0, -2/Nc, Nc^(-1), 0, 4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 8, 0, -2, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, Nf/Nc, -2/Nc, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, Nc^(-1), -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 2/Nc, -2/Nc, 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, -2/Nc, 0, -Nc^(-1), -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 2/Nc + Nf/Nc, -4/Nc, -2/Nc, 0, 8/Nc - (2*Nf)/Nc, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, Nc^(-1), 6/Nc - Nf/Nc, 0, Nc^(-1), -2/Nc, Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Nc^(-1), -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, Nc^(-1), 0, -4/Nc, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, -2/Nc, -4/Nc, -3/Nc, 0, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 4/Nc, 0, 0, -4/Nc, 0, 0, 6/Nc - (2*Nf)/Nc, Nc^(-1) + Nf/Nc, 0, -4/Nc, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 4/Nc, 0, 4/Nc, Nc^(-1), 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 8, -2, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, Nf/Nc, 0, 0, 0, -2/Nc, -Nc^(-1), Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, -2/Nc, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, -2/Nc, 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), 2/Nc, 2/Nc + Nf/Nc, 0, Nc^(-1), 0, 0, -2/Nc, 0, -2/Nc, -Nc^(-1), -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, -4/Nc, 0, 8/Nc - (2*Nf)/Nc, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, -Nc^(-1), Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 6/Nc - Nf/Nc, 0, Nf/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Nc^(-1), -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -4/Nc, 0, 0, 0, -3/(2*Nc), 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1), -4/Nc, 3/Nc - Nf/Nc, 4/Nc, Nc^(-1) + Nf/Nc, Nc^(-1), -3/(2*Nc), Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, -4/Nc, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, -3/(2*Nc), 3/Nc - Nf/Nc, Nc^(-1) + Nf/Nc, -Nc^(-1), 1/(2*Nc), 2/Nc, -Nc^(-1), 0, 0, 0, 0, 2/Nc, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, -1, 8, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, Nf/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, -2/Nc, 0, -4/Nc, 2/Nc, -2/Nc, 2/Nc, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -1/(2*Nc), 3/(2*Nc), Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 4/Nc - Nf/Nc, 0, 0, -Nc^(-1), 4/Nc, 3/(2*Nc), 0, 0, 0, -2/Nc, 0, -1/(2*Nc), 4/Nc - Nf/Nc, -2/Nc, 4/Nc - Nf/Nc, -2/Nc, -2/Nc, 0, -Nc^(-1), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 4/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, -4/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -8/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 2/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 16/Nc - (4*Nf)/Nc, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 4/Nc, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 12/Nc, 0, 0, -12/Nc, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 8 + Nf, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 0, -4/Nc, 0, 0, 0, -3/Nc, -3/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, 0, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, Nc^(-1), -2/Nc, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, -3/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, 0, 1/(2*Nc), -4/Nc, 1/(2*Nc), -2/Nc, 0, 1/(2*Nc), -4/Nc, 3/Nc - Nf/Nc, 4/Nc, 1/(2*Nc) + Nf/(2*Nc), 2/Nc, -2/Nc, Nc^(-1), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, -3/(2*Nc), 3/Nc - Nf/Nc, Nc^(-1) + Nf/Nc, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, -2, 0, 1, 8, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), -Nc^(-1), Nc^(-1), 0, -Nc^(-1), -Nc^(-1), Nf/(2*Nc), Nc^(-1), 0, Nc^(-1), 0, 0, 0, -3/(2*Nc), -3/(2*Nc), 0, 0, 2/Nc, 2/Nc, 0, 0, -2/Nc, 0, -4/Nc, 2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, -2/Nc, 0, -Nc^(-1), -2/Nc, -2/Nc, 0, -Nc^(-1), 2/Nc + Nf/Nc, -2/Nc, Nc^(-1), Nc^(-1), 0, 0, 2/Nc - Nf/Nc, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 4/Nc, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), Nc^(-1), -Nc^(-1), Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, 0, Nc^(-1), 0, 4/Nc - (2*Nf)/Nc, 0, 0, 0, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, -12/Nc, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, -12/Nc, 18/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + (5*Nf)/2, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, -3/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 4/Nc + Nf/Nc, -2/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc - Nf/Nc, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -6/Nc, 0, 0, 5/Nc, 5/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -3/Nc, 0, 0, 0, 3/(2*Nc), Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 3/Nc - Nf/Nc, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, -4/Nc, 0, 0, -1/(2*Nc), 3/Nc, -6/Nc, 3/Nc, 0, 2/Nc, -3/Nc, -6/Nc, 0, 2/Nc, Nf/(2*Nc), 0, -3/Nc, 0, 7/(2*Nc) - Nf/Nc, Nc^(-1), 0, -3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), 4/Nc + Nf/Nc, Nc^(-1), 0, 0, 1/(2*Nc), 0, 3/Nc - Nf/Nc, 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 3/(2*Nc), -Nc^(-1), 0, 0, -6/Nc, -5/Nc, -Nc^(-1), 0, 0, 0, 5/(2*Nc), 2/Nc, 2/Nc, 0, 0, 0, -2/Nc, 0, 2/Nc, 5/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -1/(2*Nc), -2/Nc, 0, 0, 7/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 3/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 8/Nc, 2/Nc, -8/Nc, -3/Nc, 6/Nc - (2*Nf)/Nc, 2/Nc + (2*Nf)/Nc, 2/Nc, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, -4, 0, 0, 8, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc, 2/Nc, 2/Nc, 0, 2/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), -6/Nc, 4/Nc, 0, -2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 2/Nc, 2/Nc, 2/Nc + Nf/Nc, 2/Nc + Nf/Nc, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, Nc^(-1), -4/Nc, 0, -2/Nc, 0, 0, 0, -2/Nc, -2/Nc, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, -2/Nc, Nc^(-1), Nc^(-1), -Nc^(-1), 0, 0, -4/Nc, 0, 0, 0, 0, 8/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 4/Nc, 0, 0, -4/Nc, 0, 0, 0, Nc^(-1) + Nf/Nc, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, -4/Nc, 0, 0, 0, 0, Nc^(-1), 4/Nc, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, 2/Nc - (2*Nf)/Nc, 0, 0, Nc^(-1) + Nf/Nc, 8/Nc, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, -4/Nc, 2/Nc, 0, -4/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 4/Nc - (2*Nf)/Nc, 4/Nc, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, Nf/Nc, 0, 2/Nc + Nf/Nc, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 4/Nc, 0, 4/Nc, -4/Nc, -4/Nc, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 2/Nc, -Nc^(-1), -4/Nc, 0, 4/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -48/Nc, 48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, 0, 0, 0, 8 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 8/Nc, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 8/Nc + (4*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc - (4*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, -6/Nc, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, -12/Nc, 6/Nc, -24/Nc, 18/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 6 + 2*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 3/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 5/Nc + Nf/Nc, 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, -4/Nc, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, -2/Nc, 0, 0, 3/Nc, -1/(2*Nc), 7/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -48/Nc, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, -4, 4 + 3*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, 8/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, -8/Nc, 8/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3/Nc, -2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 3/Nc, 0, Nc^(-1), -3/Nc, -Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 3/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 2/Nc, 4/Nc + Nf/Nc, 0, 0, -2/Nc, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, 4/Nc, 1/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 7/Nc - Nf/Nc, 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 7/Nc - Nf/Nc, 0, 0, 0, 0, -6/Nc, Nc^(-1), 0, (2*Nf)/Nc, -Nc^(-1), 0, 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 1/2, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 5/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 7/(2*Nc), -2/Nc, -Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, Nc^(-1), 0, 0, -4/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2/Nc + Nf/Nc, -2/Nc, 6/Nc - Nf/Nc, 6/Nc - Nf/Nc, -6/Nc, 4/Nc - Nf/Nc, -2/Nc, 0, -Nc^(-1), 0, 3/(2*Nc), Nc^(-1), -Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 2/Nc, -2/Nc, 0, -2/Nc, -Nc^(-1), 3/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 3/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 5/Nc, 1/(2*Nc), -4/Nc, -Nc^(-1), 0, 3/Nc, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, -4/Nc, 0, -Nc^(-1), Nc^(-1), 0, -1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, (2*Nf)/Nc, 0, Nc^(-1), -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 9 + Nf/2, 1/2, 0, -5, 0, -2, 0, -1, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, 2/Nc + Nf/Nc, 0, 3/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -4/Nc, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 3/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 2/Nc - Nf/Nc, -Nc^(-1), 0, 0, 0, 4/Nc, Nc^(-1), 4/Nc, -2/Nc, -2/Nc, -4/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Nc^(-1) - Nf/Nc, 2/Nc, -9/(2*Nc), -9/(2*Nc), -4/Nc, 4/Nc, -Nc^(-1), 0, 0, 2/Nc, 5/(2*Nc), 0, 0, -4/Nc, 0, 3/(2*Nc), -3/Nc, -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, -2/Nc, 0, -2/Nc, 0, -Nc^(-1), 5/Nc, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -3/Nc, 3/(2*Nc), -Nc^(-1), 7/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 7/(2*Nc), 0, 0, 0, 0, 0, -3/Nc, 3/(2*Nc), 2/Nc, 3/(2*Nc), -Nc^(-1), -1/(2*Nc), 0, 0, 0, 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 + Nf, 0, 0, 0, 0, -2, 0, -1/2, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 0, -4/Nc, -2/Nc, 0, 0, -3/Nc, 0, 0, 0, 0, Nf/Nc, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), 5/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, -Nc^(-1), -1/(2*Nc), -Nc^(-1), 5/(2*Nc), -2/Nc, -Nc^(-1), 3/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, 2/Nc, -2/Nc, 0, -2/Nc, 0, 4/Nc - Nf/Nc, 2/Nc, -2/Nc, 3/(2*Nc), -1/(2*Nc), 0, 2/Nc, -Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 5/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, -1/(2*Nc), -2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, -2/Nc, -2/Nc, 0, -Nc^(-1), -1/(2*Nc), 0, -Nc^(-1), 2/Nc, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 1/(2*Nc), 2/Nc + Nf/(2*Nc), -Nc^(-1), -Nc^(-1), -2/Nc, 9/(2*Nc) - Nf/Nc, 0, 9/(2*Nc), -2/Nc, -4/Nc, 1/(2*Nc) + Nf/Nc, 0, 4/Nc - Nf/Nc, 0, 0, 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 9 + Nf/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -4, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1/2, 0, -1, 0, 0, 1/2, 1/2, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), Nc^(-1), -2/Nc, -1/(2*Nc), 0, 0, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), Nc^(-1), 0, -Nc^(-1), 3/(2*Nc) - Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 2/Nc, 1/(2*Nc), -2/Nc, Nc^(-1), 0, -Nc^(-1), -1/(2*Nc), -4/Nc, Nc^(-1), 0, 2/Nc, 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2/Nc, 4/Nc, -4/Nc, -4/Nc, 8/Nc - (3*Nf)/Nc, -4/Nc, 2/Nc + Nf/Nc, -2/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 3/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, -2/Nc, 0, 5/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), -4/Nc, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 3/(2*Nc), 2/Nc, 5/(2*Nc), 0, 0, 0, 4/Nc, -2/Nc, -4/Nc, -Nc^(-1), -2/Nc, 6/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -4/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), -2/Nc, -2/Nc, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 4/Nc, Nc^(-1) + Nf/(2*Nc), -2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 1/2, 0, 9 + Nf/2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, -1, 0, 0, 0, 0, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 3/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/Nc, -4/Nc, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 3/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 2/Nc - Nf/Nc, 0, 0, -2/Nc, Nc^(-1), 0, 0, 4/Nc, 4/Nc, 1/(2*Nc), 0, 0, -2/Nc, -4/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), 5/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 5/(2*Nc), -Nc^(-1), -Nc^(-1), -2/Nc, -Nc^(-1), 2/Nc + Nf/(2*Nc), 2/Nc, -2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 5/(2*Nc), 0, Nc^(-1), 0, 0, -2/Nc, 0, -2/Nc, 0, 4/Nc - Nf/Nc, 0, -2/Nc, 3/(2*Nc), -1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, -1/(2*Nc), -Nc^(-1), 0, 2/Nc, 2/Nc, 0, -Nc^(-1), 0, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 9/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc) + Nf/Nc, 0, 0, -Nc^(-1), -2/Nc, 0, 0, 9/(2*Nc) - Nf/Nc, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 3/(2*Nc), 0, 0, -2/Nc, -1/(2*Nc), 0, -1/(2*Nc), -2/Nc, -Nc^(-1), 1/(2*Nc), 0, 4/Nc - Nf/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 9 + Nf/2, 0, 0, 1/2, 0, -4, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, -1/2, 0, -1, 0, 0, 1/2, 1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 3/(2*Nc), Nc^(-1), -2/Nc, 3/(2*Nc) - Nf/Nc, 0, 0, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), Nc^(-1), 0, 0, -1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 2/Nc, 1/(2*Nc), -2/Nc, Nc^(-1), 0, -Nc^(-1), -1/(2*Nc), -4/Nc, Nc^(-1), 0, 2/Nc, 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 3/Nc + Nf/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 4/Nc, -1/(2*Nc), 0, 1/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, -2/Nc, -2/Nc, 0, 0, 2/Nc, 0, 0, 0, -2/Nc, 1/(2*Nc), -2/Nc, 0, Nc^(-1), 0, 0, -Nc^(-1), -2/Nc, -1/(2*Nc), 0, 4/Nc, 1/(2*Nc), 2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 5/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, -2/Nc, 1/(2*Nc), 0, 0, 5/Nc - Nf/Nc, 0, 0, -Nc^(-1), 0, -6/Nc, 0, 0, 1/(2*Nc) + Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1), 4/Nc - Nf/Nc, 0, 1/(2*Nc) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 1/2, 0, 1/2, 10, 1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, (-2*Nf)/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -1/(2*Nc), Nf/Nc, 0, 0, Nc^(-1), 2/Nc, -Nc^(-1), 0, -4/Nc, 2/Nc, Nc^(-1), 2/Nc, 0, 0, -Nc^(-1), -2/Nc, 0, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -Nc^(-1) - Nf/Nc, 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, -1/(2*Nc), 0, 0, 2/Nc, 5/(2*Nc), 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 5/Nc, -2/Nc, -1/(2*Nc), 2/Nc, 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), 2/Nc, 0, -1/(2*Nc), 0, 0, -3/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, -3/(2*Nc), 0, 0, Nc^(-1), 0, 2/Nc, 2/Nc, 0, 0, -4/Nc, 0, 0, -4/Nc, 0, 2/Nc, 2/Nc, -3/(2*Nc), 5/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 8 + Nf/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), Nc^(-1), 0, 0, 0, 0, -Nc^(-1), -(Nf/Nc), 0, 0, 0, Nc^(-1), 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -6/Nc, 0, 2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/(2*Nc), 0, 3/(2*Nc), 0, 0, 0, Nf/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 4/Nc, 1/(2*Nc) + Nf/(2*Nc), 4/Nc - Nf/Nc, -Nc^(-1), -7/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 3/Nc - Nf/Nc, -Nc^(-1), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), -2/Nc, 2/Nc, 0, 3/Nc, 0, -Nc^(-1), -1/(2*Nc), 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, -3/Nc, 0, 0, 0, -Nc^(-1), 5/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc), 1/(2*Nc) + Nf/Nc, 0, 1/(2*Nc), 0, -4/Nc, -2/Nc, -2/Nc, 3/Nc - Nf/Nc, 0, -Nc^(-1), 2/Nc, 5/(2*Nc), 0, -2/Nc, 0, Nf/(2*Nc), -2/Nc, 0, 5/(2*Nc), 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 3/(2*Nc), 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, -1, 0, 1/2, 0, 0, 9 + Nf/2, 0, 0, -1, 0, 0, 0, 1, 1/2, -1, 0, -4, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, 3/(2*Nc), -2/Nc, 0, 0, -1/(2*Nc), 0, 0, 1/(2*Nc), Nf/(2*Nc), Nc^(-1), 0, 0, -1/(2*Nc), 0, 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 0, 0, 3/Nc - Nf/Nc, -1/(2*Nc), -2/Nc, -Nc^(-1), Nc^(-1), 2/Nc, 0, 0, 0, -Nc^(-1), -2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3/(2*Nc), -Nc^(-1), 2/Nc, -3/Nc, -4/Nc, -3/Nc, Nc^(-1), -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 3/(2*Nc), 0, 0, 0, -2/Nc, 0, 5/(2*Nc), -3/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc, -1/(2*Nc), 0, 0, 2/Nc, -4/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 9/(2*Nc), 3/(2*Nc), 7/(2*Nc), 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) - Nf/Nc, -Nc^(-1), 5/Nc + Nf/Nc, 0, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 3/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 6 + (3*Nf)/2, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, -3/Nc, -Nc^(-1), 0, 0, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 2/Nc, 0, -4/Nc, -3/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 0, 0, 5/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 5/(2*Nc), -Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), 5/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), 2/Nc, 0, 0, Nc^(-1), 0, 0, 5/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 5/(2*Nc), -Nc^(-1), 0, 0, 0, -2/Nc, -2/Nc, 0, 0, Nc^(-1), 2/Nc, -2/Nc, 0, 0, 1/(2*Nc), Nf/(2*Nc), 1/(2*Nc), 2/Nc, 0, 0, -Nc^(-1), 0, -1/(2*Nc), 0, -Nc^(-1), -1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 4/Nc - Nf/Nc, 2/Nc, -2/Nc, 3/(2*Nc), -2/Nc, -2/Nc, -2/Nc, 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, -3/Nc, 0, -1/(2*Nc), -2/Nc, -Nc^(-1), 0, 0, 0, 0, 13/(2*Nc) - (2*Nf)/Nc, -2/Nc, -Nc^(-1), 3/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), -Nc^(-1), -2/Nc, -2/Nc, -3/Nc, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 5/(2*Nc), -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 9 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 1/2, 0, -1/2, 0, 0, 1/2, 0, 1/2, 0, 1/2, -1, 0, 0, 0, -1/2, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 3/(2*Nc), Nc^(-1), 0, Nc^(-1), 0, 0, -Nc^(-1), 0, -2/Nc, 0, 3/(2*Nc) - Nf/Nc, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1), Nc^(-1), 0, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 1/(2*Nc), -2/Nc, 0, 2/Nc, Nc^(-1), 0, 0, 5/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, -Nc^(-1), -4/Nc, 0, 0, 0, Nc^(-1), 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -Nc^(-1), Nf/(2*Nc), Nf/(2*Nc), Nc^(-1), 0, 0, -2/Nc, 0, 4/Nc, -Nc^(-1), Nc^(-1), -Nc^(-1), -6/Nc, 0, 0, 3/Nc - Nf/Nc, 1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 4/Nc - Nf/Nc, Nc^(-1), -2/Nc, 2/Nc + Nf/Nc, Nc^(-1), Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, Nf/Nc, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), -2/Nc, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 3/Nc - Nf/Nc, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), Nc^(-1), -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 10, 1/2, 0, 1/2, 0, -1/2, 0, 1/2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, -Nc^(-1), -2/Nc, -Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, -Nc^(-1), 0, Nc^(-1), Nc^(-1), 0, 0, 0, 2/Nc, 4/Nc - Nf/Nc, 0, -2/Nc, 0, 0, 0, -2/Nc, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), 0, Nc^(-1) - Nf/Nc, -2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, -Nc^(-1), -1/(2*Nc), 0, 0, -2/Nc, -1/(2*Nc), 0, Nc^(-1), 5/(2*Nc), 0, -1/(2*Nc), -2/Nc, 0, -1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, -2/Nc, -2/Nc, 2/Nc, 2/Nc, 5/(2*Nc), Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -1/(2*Nc), 0, 0, -2/Nc, 0, 5/(2*Nc), 0, 0, -1/(2*Nc), -Nc^(-1), 5/(2*Nc), 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, -2/Nc, -3/(2*Nc), 2/Nc, 4/Nc + Nf/Nc, 0, 0, Nc^(-1), -2/Nc, -4/Nc, -1/(2*Nc), 0, 2/Nc, 0, 0, -2/Nc, 5/(2*Nc), -3/Nc, -1/(2*Nc), 0, 2/Nc, 0, -Nc^(-1), 5/(2*Nc), 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 0, 5/(2*Nc), 2/Nc, 0, 0, Nc^(-1), 5/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 8 + Nf/2, 0, 0, 1, 0, 0, -1, 0, 0, 0, -2, 0, -1, 0, -1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + Nf/(2*Nc), -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 3/Nc - Nf/Nc, 0, -7/Nc, 2/Nc - Nf/Nc, 0, 0, -5/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 2/Nc + Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*Nc), 1/(2*Nc), Nf/(2*Nc), 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), -Nc^(-1), 3/Nc, -Nc^(-1), 1/(2*Nc), Nf/Nc, 4/Nc - Nf/Nc, 0, -1/(2*Nc), 0, 0, -Nc^(-1), 0, Nc^(-1), -2/Nc, -2/Nc, Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, -4/Nc, 2/Nc, Nc^(-1) + Nf/(2*Nc), -3/(2*Nc), -Nc^(-1), Nc^(-1), Nc^(-1), -2/Nc, -Nc^(-1), -3/Nc, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 3/Nc - Nf/Nc, 0, 0, 0, 2/Nc, -3/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 0, 3/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, -2/Nc, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 3/Nc - Nf/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/2, 0, 1/2, -1, 0, 1/2, 0, 0, 0, 1/2, 10, 0, 0, -1/2, -1, 0, 0, 0, -1, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -2/Nc, Nf/(2*Nc), 0, 0, Nc^(-1), 2/Nc, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), Nc^(-1) - Nf/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), 0, -1/(2*Nc), -1/(2*Nc), 0, Nf/(2*Nc), 1/(2*Nc), 3/Nc - Nf/Nc, Nc^(-1), -Nc^(-1), -5/Nc, 0, 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Nc^(-1), 5/(2*Nc), -Nc^(-1), -Nc^(-1), -Nc^(-1), 5/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, -2/Nc, 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, Nc^(-1), 2/Nc, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), -1/(2*Nc), -Nc^(-1), 0, 0, 0, -2/Nc, 0, 4/Nc - Nf/Nc, 0, Nc^(-1), 2/Nc, -1/(2*Nc), 0, 0, 1/(2*Nc), Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 5/(2*Nc), -2/Nc, -Nc^(-1), Nc^(-1), 0, -2/Nc, 0, 0, 2/Nc, -2/Nc, 3/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -Nc^(-1), -2/Nc, 1/(2*Nc), 0, 2/Nc, -Nc^(-1), -2/Nc, -Nc^(-1), 3/(2*Nc), -Nc^(-1), 0, Nc^(-1), 5/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), 0, -3/Nc, Nc^(-1) + Nf/(2*Nc), -2/Nc, -Nc^(-1), 13/(2*Nc) - (2*Nf)/Nc, 2/Nc, -2/Nc, -3/Nc, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 5/(2*Nc), -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9 + Nf/2, 0, 0, 0, 0, -1, 1/2, 0, 0, 1/2, 0, -1/2, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 0, 0, 0, -1/2, 0, -1, 1/2, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, 0, -1/(2*Nc), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1), Nc^(-1), 0, -Nc^(-1), Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, 0, 0, 3/(2*Nc) - Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 1/(2*Nc), -2/Nc, 0, 2/Nc, Nc^(-1), 0, 0, 5/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, -Nc^(-1), -4/Nc, 0, 0, 0, Nc^(-1), 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3/(2*Nc), -Nc^(-1), -3/Nc, 2/Nc, -4/Nc, -3/Nc, Nc^(-1), -Nc^(-1), 5/(2*Nc), 0, 2/Nc, 1/(2*Nc), -3/Nc, 0, -4/Nc, 0, 0, -3/Nc, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 9/(2*Nc), -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) - Nf/Nc, 3/(2*Nc), 5/Nc + Nf/Nc, 3/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 7/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 6 + (3*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 2/Nc, 0, -4/Nc, -3/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 0, 0, 5/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/(2*Nc), 0, 0, 3/(2*Nc), 0, 0, Nf/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 5/(2*Nc), 1/(2*Nc), 0, -2/Nc, 0, 0, 0, -Nc^(-1), 4/Nc - Nf/Nc, 0, 0, 0, -Nc^(-1), Nc^(-1), -2/Nc, -2/Nc, 0, 3/Nc, 0, 0, -1/(2*Nc), 0, 0, 5/(2*Nc), 0, 1/(2*Nc), 0, -3/Nc, 0, 0, 0, 4/Nc, -7/(2*Nc), 0, -2/Nc, 0, -Nc^(-1), 0, 2/Nc, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, Nf/(2*Nc), 1/(2*Nc) + Nf/Nc, 1/(2*Nc), 3/(2*Nc), 0, -4/Nc, 3/Nc - Nf/Nc, 2/Nc, 3/Nc - Nf/Nc, -2/Nc, 0, 2/Nc, -Nc^(-1), 0, -2/Nc, -Nc^(-1), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 5/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 1/2, 0, -1, 0, 0, 1/2, 1, 0, -1, 0, -1, 0, 0, 9 + Nf/2, 0, 0, 0, -4, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 3/(2*Nc), 3/(2*Nc), -2/Nc, 0, 0, -1/(2*Nc), 0, 0, 1/(2*Nc), Nf/(2*Nc), Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), 0, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 0, 0, 3/Nc - Nf/Nc, -1/(2*Nc), -2/Nc, -Nc^(-1), Nc^(-1), 2/Nc, 0, 0, 0, -Nc^(-1), -2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*Nc), 1/(2*Nc), 0, Nf/(2*Nc), -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -1/(2*Nc), Nc^(-1), -3/(2*Nc), 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), Nc^(-1), Nc^(-1), -2/Nc, 3/Nc - Nf/Nc, Nc^(-1), -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), Nc^(-1), -3/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 2/Nc, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, -2/Nc, 0, -3/Nc, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 3/Nc, 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), Nf/Nc, 0, 0, -Nc^(-1), -Nc^(-1), -2/Nc, 0, 4/Nc - Nf/Nc, 0, 2/Nc, 0, -2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), -4/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), -Nc^(-1), -2/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), 3/(2*Nc), 0, 3/Nc - Nf/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, -1/2, -1, 0, -1/2, 0, 0, 0, 0, -1, 0, 0, 1/2, 10, 1/2, 0, 0, -1, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 1, 0, 0, -4, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, Nc^(-1), 2/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1) - Nf/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, Nf/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), 0, -1/(2*Nc), -1/(2*Nc), 0, Nf/(2*Nc), 1/(2*Nc), 3/Nc - Nf/Nc, Nc^(-1), -Nc^(-1), -5/Nc, 0, 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), 0, -2/Nc, Nc^(-1) - Nf/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, -Nc^(-1), 5/(2*Nc), 0, -1/(2*Nc), -2/Nc, 0, -Nc^(-1), -2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, -2/Nc, 0, -2/Nc, 2/Nc, -Nc^(-1), -1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 5/(2*Nc), 0, 0, -1/(2*Nc), 0, 0, -Nc^(-1), 0, -1/(2*Nc), -1/(2*Nc), 0, 0, 2/Nc, 5/(2*Nc), 0, 0, -3/Nc, 0, 5/(2*Nc), 0, 0, 0, Nc^(-1), 5/(2*Nc), 0, 2/Nc, 0, -1/(2*Nc), 0, -2/Nc, -4/Nc, 5/(2*Nc), -2/Nc, 2/Nc, -2/Nc, -Nc^(-1), -2/Nc, 0, 0, -1/(2*Nc), 2/Nc, 4/Nc + Nf/Nc, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -3/(2*Nc), 2/Nc, 5/(2*Nc), Nc^(-1), Nc^(-1), 5/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 8 + Nf/2, 0, 0, 0, -2, 0, -1, 0, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, -(Nf/Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 3/Nc - Nf/Nc, 0, -7/Nc, 2/Nc - Nf/Nc, 0, 0, -5/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 2/Nc + Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -Nc^(-1), 0, -Nc^(-1), 3/(2*Nc), 0, 3/(2*Nc), 2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 2/Nc + Nf/(2*Nc), -3/Nc, 0, 6/Nc - (2*Nf)/Nc, Nc^(-1), -Nc^(-1), -5/(2*Nc), 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 5/(2*Nc), 0, -Nc^(-1), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, -1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), -4/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -1/(2*Nc), Nf/(2*Nc), 0, 2/Nc, 2/Nc, 5/(2*Nc), 0, -2/Nc, -3/(2*Nc), 0, 0, 0, -Nc^(-1), 2/Nc, -3/Nc, 0, -2/Nc, 2/Nc, 5/(2*Nc), 0, -2/Nc, 0, 2/Nc, -2/Nc, -2/Nc, -Nc^(-1), 5/(2*Nc) - Nf/Nc, 0, 3/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), -2/Nc, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, -4, 0, 1/2, 0, 0, 0, -1, 1, 0, 0, 0, 9 + Nf/2, 1/2, 0, 0, -1, 0, 1/2, 1/2, 0, 0, 0, 1/2, -1, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc, -1/(2*Nc), 0, 0, 2/Nc + Nf/(2*Nc), 3/(2*Nc), 0, 0, 1/(2*Nc), Nf/(2*Nc), 0, -2/Nc, 0, 3/(2*Nc), 0, 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), Nc^(-1), 0, 0, Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 3/Nc - Nf/Nc, -4/Nc, 0, 0, 0, -Nc^(-1), 2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -Nc^(-1), -Nc^(-1), 0, 3/(2*Nc), 0, 3/(2*Nc), 2/Nc, -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 5/(2*Nc), 0, 0, 0, 0, 5/(2*Nc), 0, -3/Nc, 0, Nc^(-1) + Nf/(2*Nc), -3/Nc, 0, -Nc^(-1), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, 0, -Nc^(-1), 5/(2*Nc), 0, 0, 0, -2/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 6/Nc - (2*Nf)/Nc, 0, 0, 0, -1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 2/Nc, -1/(2*Nc), 0, -2/Nc, -3/(2*Nc), -Nc^(-1), 0, 0, 3/(2*Nc), 2/Nc, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, -2/Nc, 2/Nc, -5/(2*Nc), 0, -2/Nc, 0, 0, -2/Nc, -Nc^(-1), 2/Nc, 5/(2*Nc) - Nf/Nc, 0, -Nc^(-1), 0, -4/Nc, -Nc^(-1), -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, Nc^(-1), Nc^(-1), 2/Nc, Nf/(2*Nc), 0, 2/Nc, 1/(2*Nc), 0, 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1/2, 0, -4, 0, 0, 1/2, 9 + Nf/2, 0, 0, -1, 0, 1/2, 1/2, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 3/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), -1/(2*Nc), -1/(2*Nc), 0, 0, 2/Nc + Nf/(2*Nc), 3/(2*Nc), 0, 0, 1/(2*Nc), Nf/(2*Nc), 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), Nc^(-1), 0, 0, Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 3/Nc - Nf/Nc, -4/Nc, 0, 0, 0, -Nc^(-1), 2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Nc^(-1), 0, -3/(2*Nc), -3/(2*Nc), 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, -1/(2*Nc), Nc^(-1), -Nc^(-1), 4/Nc, -2/Nc, 0, Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 4/Nc, -2/Nc, -2/Nc, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), Nf/Nc, 0, 3/Nc - Nf/Nc, -2/Nc, -1/(2*Nc), -2/Nc, 0, -Nc^(-1), -2/Nc, 0, 1/(2*Nc), 2/Nc - Nf/Nc, -2/Nc, -2/Nc, Nc^(-1) + Nf/(2*Nc), 4/Nc, 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 4/Nc, 3/(2*Nc), -2/Nc, 0, 0, 1/(2*Nc), -2/Nc, 0, -2/Nc, 0, 0, 0, -4/Nc, 3/Nc - Nf/Nc, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, -1, 0, 1/2, 1/2, 10, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -4, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 2/Nc, 2/Nc, Nf/(2*Nc), 0, 0, Nc^(-1), 0, -2/Nc, 0, -Nc^(-1), Nc^(-1), -2/Nc, 0, Nc^(-1), 0, -3/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, 1/(2*Nc), Nf/(2*Nc), 0, 0, 0, Nc^(-1), Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 2/Nc + Nf/Nc, Nc^(-1), -4/Nc, -Nc^(-1), -Nc^(-1), 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 4/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1) - Nf/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, 0, 0, 0, -1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, -4/Nc, Nc^(-1), -4/Nc, 2/Nc, 0, 4/Nc, 2/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, -4/Nc, -1/(2*Nc), Nc^(-1), 5/Nc, 0, Nc^(-1), -4/Nc, 0, 3/(2*Nc), 2/Nc, 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1, 0, 0, -2, 0, 0, 0, 6 + Nf/2, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, -3/Nc, 2/Nc, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, 0, -3/Nc, -2/Nc, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, -6/Nc, 0, 4/Nc - (3*Nf)/Nc, -2/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 5/Nc, 0, 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, -2/Nc, 2/Nc, Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, -1/(2*Nc), 2/Nc + Nf/Nc, 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, -2/Nc, -2/Nc, 9/(2*Nc) - Nf/Nc, 0, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, -1/(2*Nc), -2/Nc, 4/Nc - Nf/Nc, 5/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -Nc^(-1), 2/Nc, -2/Nc, 0, 0, -2/Nc, 0, Nf/(2*Nc), Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, 0, -2/Nc, 0, 2/Nc, 0, 9/(2*Nc) - Nf/Nc, 0, 0, 0, Nf/(2*Nc), 0, 0, -2/Nc, 0, -2/Nc, 0, -2/Nc, 2/Nc, 0, 2/Nc, 5/(2*Nc) + Nf/(2*Nc), 0, 2/Nc, -2/Nc, -2/Nc, 4/Nc, -2/Nc, 1/(2*Nc), -4/Nc, 0, -2/Nc, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, -1, 0, 0, 9 + Nf/2, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, -3, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, -1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 3/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, -Nc^(-1), -1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), -2/Nc, -2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 4/Nc, 0, 6/Nc, 0, -4/Nc, -2/Nc, -4/Nc, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, Nc^(-1) - Nf/Nc, 0, 0, 0, 0, -1/(2*Nc), 0, 5/(2*Nc), 0, 0, -Nc^(-1), -2/Nc, -1/(2*Nc), 0, -1/(2*Nc), 2/Nc, 0, 5/(2*Nc), 0, 0, -2/Nc, 2/Nc, 0, 0, -4/Nc, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 4/Nc, 5/(2*Nc), 0, 2/Nc, 0, 0, 0, -2/Nc, 0, -1/(2*Nc), 0, 0, 2/Nc, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 5/(2*Nc), 0, Nc^(-1), 0, -1/(2*Nc), Nc^(-1), 0, 0, -1/(2*Nc), -4/Nc, 0, 2/Nc, 5/(2*Nc), 0, 5/(2*Nc), -2/Nc, 0, 0, Nc^(-1), 0, -2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 5/(2*Nc), 0, 5/(2*Nc), -2/Nc, -1/(2*Nc), Nc^(-1), -4/Nc, -2/Nc, 2/Nc, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 8 + Nf/2, 0, 0, 0, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -2/Nc, 0, 0, 0, 0, Nc^(-1) - Nf/Nc, 2/Nc, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, -4/Nc, 0, 0, 0, Nc^(-1) - Nf/Nc, Nc^(-1), 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/Nc, 0, 4/Nc - Nf/Nc, 0, -6/Nc, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 3/Nc + Nf/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Nc^(-1), -Nc^(-1), -4/Nc, 0, 6/Nc, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 2/Nc, 1/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 3/Nc, 0, Nc^(-1), -3/Nc, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 5/Nc, 0, Nc^(-1), -4/Nc, 0, 0, 0, 2/Nc, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 4/Nc, 4/Nc + Nf/Nc, 0, 0, 0, -4/Nc, Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -4/Nc, 0, 0, -Nc^(-1), 0, 9/Nc - (3*Nf)/Nc, 0, 1/(2*Nc), 4/Nc, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, -4/Nc, 1/(2*Nc), 0, 2/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1/2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, -4/Nc, 0, 0, -Nc^(-1), 4/Nc, 5/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, 7/(2*Nc), -2/Nc, -2/Nc, 0, -4/Nc, 5/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -3/Nc, 0, Nc^(-1) - Nf/Nc, 2/Nc, -1/(2*Nc), 0, -Nc^(-1), 5/Nc, -2/Nc, 2/Nc, 1/(2*Nc), -Nc^(-1), 0, 2/Nc, 0, 5/(2*Nc), 0, -1/(2*Nc), -2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 5/Nc, 0, -3/Nc, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, -1/(2*Nc), -Nc^(-1), 5/(2*Nc), Nc^(-1), 0, 0, 2/Nc, 0, -4/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 0, -4/Nc, 0, -1/(2*Nc), -4/Nc, -3/Nc, 3/(2*Nc), -2/Nc, 7/Nc, -2/Nc, 0, 2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 3/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 7 + Nf, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, Nf/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, -4/Nc, 0, 0, -2/Nc, 0, 0, 7/Nc - (2*Nf)/Nc, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, -1/(2*Nc), 4/Nc, 0, 0, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, -1/(2*Nc), 2/Nc, Nc^(-1), 4/Nc, -1/(2*Nc), 0, 0, -Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 4/Nc, -4/Nc, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -2/Nc, -1/(2*Nc), -Nc^(-1), 0, 0, 0, -2/Nc, 2/Nc, 0, 2/Nc, 0, 0, -Nc^(-1), 0, -5/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, -2/Nc, 0, -2/Nc, 0, -5/Nc, 0, -2/Nc, -Nc^(-1), 1/(2*Nc), 6/Nc - (3*Nf)/Nc, 0, 0, 2/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -4/Nc, 0, 2/Nc, 3/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, -5, 1/2, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, (-2*Nf)/Nc, 0, 1/(2*Nc), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, -2/Nc, 0, 1/(2*Nc), -Nc^(-1), 2/Nc, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), Nf/Nc, Nc^(-1), -Nc^(-1), Nc^(-1), Nc^(-1), -2/Nc, -2/Nc, -Nc^(-1), -4/Nc, 0, 0, 2/Nc, 2/Nc, 4/Nc, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), -3/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 5/(2*Nc), -1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, -3/(2*Nc), 0, -2/Nc, 3/(2*Nc), 0, 0, 0, 0, 0, 5/(2*Nc), 0, -Nc^(-1), 2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, 0, -2/Nc, -Nc^(-1), 7/(2*Nc), 5/(2*Nc), -1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 5/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 2/Nc, -1/(2*Nc), 0, -1/(2*Nc), -1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 2/Nc, 0, -Nc^(-1), 0, 0, -3/Nc, 0, 0, 0, -2/Nc, -4/Nc, 0, 0, 7/(2*Nc) - Nf/Nc, 0, 0, 5/(2*Nc), -1/(2*Nc), 0, -Nc^(-1), 5/(2*Nc), 0, 0, 0, Nc^(-1), 0, -2/Nc, -3/Nc, -Nc^(-1), -5/(2*Nc), 1/(2*Nc), 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 7 + Nf, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc) - (2*Nf)/Nc, 3/(2*Nc), 0, 0, 0, 0, -Nc^(-1), -3/Nc, 0, 0, 0, -1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 2/Nc, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7/(2*Nc), 0, -4/Nc, 0, 2/Nc, -Nc^(-1), 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), -3/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), -1/(2*Nc), 0, -1/(2*Nc), -Nc^(-1), 0, 5/(2*Nc), 0, 2/Nc, 2/Nc, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 2/Nc, 0, -Nc^(-1), -Nc^(-1), 7/(2*Nc), 5/(2*Nc), -1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, -2/Nc, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 2/Nc, -1/(2*Nc), 0, 0, 0, -4/Nc, 0, 0, -5/(2*Nc), 0, -3/(2*Nc), 3/(2*Nc), 5/Nc, 0, 2/Nc, 5/(2*Nc), -2/Nc, 0, -2/Nc, -1/(2*Nc), 0, -2/Nc, -3/Nc, -Nc^(-1), 7/(2*Nc) - Nf/Nc, 1/(2*Nc), 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1/2, 7 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, -1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 5/(2*Nc) - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7/(2*Nc), 0, -4/Nc, 0, 2/Nc, -Nc^(-1), 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -3/(2*Nc), 0, -3/(2*Nc), -Nc^(-1), 0, 5/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 9/(2*Nc), 0, -2/Nc, Nc^(-1) - Nf/Nc, 0, -2/Nc, 2/Nc, -Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 0, 0, 5/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 5/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 2/Nc, -Nc^(-1), 0, 0, -1/(2*Nc), 5/Nc, -1/(2*Nc), 0, 0, 3/(2*Nc), 0, -2/Nc, -3/Nc, -1/(2*Nc), 0, 2/Nc, 0, -2/Nc, -Nc^(-1), 7/(2*Nc), 0, -4/Nc, -3/Nc, 0, -1/(2*Nc), -Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 4/Nc + Nf/Nc, -3/Nc, 3/(2*Nc), -Nc^(-1), 7/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1/2, 0, -1/2, 0, 7 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 3/(2*Nc), 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 5/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nf/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9/(2*Nc) - Nf/Nc, 0, -4/Nc, 0, 2/Nc, -Nc^(-1), 0, 0, -11/(2*Nc), 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Nc^(-1), Nc^(-1), -2/Nc, Nc^(-1), 0, Nc^(-1), 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 6/Nc - (2*Nf)/Nc, -1/(2*Nc), 0, -4/Nc, 0, 0, 1/(2*Nc), 2/Nc, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), Nc^(-1), -2/Nc, 2/Nc, 4/Nc - Nf/Nc, 2/Nc, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -1/(2*Nc), 0, -Nc^(-1), -2/Nc, 0, 0, 0, 2/Nc, -2/Nc, Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, 0, -4/Nc, Nc^(-1) + Nf/(2*Nc), Nc^(-1), -2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 2/Nc, -2/Nc, 2/Nc, Nc^(-1), -2/Nc, 0, 2/Nc, -2/Nc, Nc^(-1), -2/Nc, -2/Nc, -Nc^(-1), 1/(2*Nc), 2/Nc, Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -2/Nc, 1/(2*Nc), 1/(2*Nc), -2/Nc, -2/Nc, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 0, 1/2, 0, 0, 0, 0, 0, -4, 1/2, 0, 0, 0, 0, 0, 1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, Nc^(-1), 2/Nc - Nf/Nc, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), Nc^(-1), 0, 0, Nf/Nc, 4/Nc, -2/Nc, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, -6/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 5/Nc - Nf/Nc, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 5/(2*Nc) - Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 2/Nc, 3/Nc + Nf/Nc, -2/Nc, 0, 0, 0, -2/Nc, 5/Nc, -4/Nc, Nc^(-1) + Nf/Nc, 0, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 7/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, 2/Nc, 0, Nc^(-1), 0, -2/Nc, -4/Nc, 5/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, 0, 0, 4/Nc, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 3/Nc + Nf/Nc, -2/Nc, Nc^(-1), -Nc^(-1), 0, 7/(2*Nc), 0, -Nc^(-1), Nc^(-1), Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9 + Nf, 0, 0, 0, 0, -4, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 4/Nc + Nf/Nc, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 2/Nc, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 3/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -2/Nc, 0, 5/Nc, 5/Nc, 2/Nc, -3/Nc, -4/Nc, -4/Nc, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 3/(2*Nc), -1/(2*Nc), Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, -2/Nc, 0, -Nc^(-1), 2/Nc, -3/Nc, 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), -3/Nc, 1/(2*Nc), 1/(2*Nc), -2/Nc, 4/Nc - Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 5/(2*Nc), 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), -3/Nc, Nc^(-1) + Nf/(2*Nc), Nc^(-1), -Nc^(-1), -Nc^(-1), 1/(2*Nc), 2/Nc, -2/Nc, 2/Nc, 3/Nc - (2*Nf)/Nc, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 2/Nc, -1/(2*Nc), 0, Nc^(-1), -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -3/Nc, Nc^(-1) + Nf/(2*Nc), Nc^(-1), -2/Nc, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 1/2, 0, 0, -4, 1/2, -1/2, 1/2, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 1, 0, 0, 10, 0, -1, 0, 0, 1/2, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), 0, 0, 2/Nc, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 1/(2*Nc), Nc^(-1) - Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 0, -Nc^(-1), Nc^(-1), -Nc^(-1), Nc^(-1), Nf/(2*Nc), 2/Nc - Nf/Nc, 0, 1/(2*Nc), 0, Nc^(-1), -4/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/Nc, Nc^(-1), Nc^(-1), 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), Nc^(-1), -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 4/Nc, -Nc^(-1), 0, 0, 4/Nc - Nf/Nc, 0, 0, -2/Nc, 0, 0, Nf/Nc, 4/Nc, Nc^(-1), 2/Nc, Nc^(-1), Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, -Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, -Nc^(-1), 4/Nc - Nf/Nc, 0, -2/Nc, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, -2/Nc, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 2/Nc, 0, Nc^(-1), 0, -4/Nc, -Nc^(-1), 1/(2*Nc), 4/Nc - Nf/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 1, 0, 0, 1/2, -2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, -1, 0, -1/2, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 5/(2*Nc), -2/Nc, 1/(2*Nc), 0, Nc^(-1), Nc^(-1), -2/Nc, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), Nc^(-1) - Nf/Nc, -2/Nc, Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), 2/Nc + Nf/Nc, 0, Nc^(-1), -Nc^(-1), -2/Nc, -4/Nc, -Nc^(-1), -2/Nc, 0, Nc^(-1), 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, -4/Nc, Nf/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 2/Nc, 0, -Nc^(-1), -2/Nc, 1/(2*Nc), Nf/(2*Nc), -2/Nc, 1/(2*Nc), 0, -2/Nc, 0, 2/Nc, 0, 2/Nc - Nf/Nc, 0, -2/Nc, 2/Nc + Nf/Nc, 0, 0, 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), 2/Nc, 2/Nc, -Nc^(-1), 0, -2/Nc, 0, 0, -2/Nc, -Nc^(-1), 0, 6/Nc - (2*Nf)/Nc, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 4/Nc, -4/Nc, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -4, 1, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, -1, 0, 10, 0, 1, 0, -1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), 2/Nc, 0, Nf/(2*Nc), 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 2/Nc, -2/Nc, 1/(2*Nc), -Nc^(-1), Nc^(-1), -3/Nc, Nc^(-1), 0, 0, 0, Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, -Nc^(-1), 3/Nc, -2/Nc, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, -Nc^(-1), 4/Nc - (2*Nf)/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), -2/Nc, -2/Nc, Nc^(-1), 0, -2/Nc, 2/Nc, -2/Nc, 0, 0, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 2/Nc, 2/Nc, 1/(2*Nc), 2/Nc, Nc^(-1), -2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, 4/Nc - Nf/Nc, 2/Nc - (2*Nf)/Nc, Nc^(-1) + Nf/(2*Nc), Nc^(-1), 2/Nc, -Nc^(-1), 0, -6/Nc, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1/2, 0, 0, 0, 1/2, -1, 0, 0, 1/2, -1, 1/2, 1/2, 1/2, -2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 8, 0, 1/2, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 3/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), Nc^(-1) + Nf/Nc, -Nc^(-1), 0, Nc^(-1), -3/Nc, 0, -Nc^(-1), 0, 0, Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, Nc^(-1), Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), 0, -Nc^(-1), Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 3/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, -3/Nc, Nc^(-1), 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 5/(2*Nc), 0, -2/Nc, -Nc^(-1), -3/Nc, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 6/Nc - Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, 0, Nc^(-1), 0, 0, -4/Nc, 3/Nc - (2*Nf)/Nc, 2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, -4/Nc, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 4/Nc, 3/Nc + Nf/Nc, 0, 0, 0, -Nc^(-1), 4/Nc + Nf/Nc, -3/Nc, 2/Nc + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 2/Nc, 0, -4/Nc, 0, 5/(2*Nc), -4/Nc, 5/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, 2/Nc + Nf/(2*Nc), 0, -4/Nc, 0, 0, 5/(2*Nc), -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 9 + Nf, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 4/Nc + Nf/Nc, 0, 0, -2/Nc, 0, -3/Nc, 0, 0, 0, 3/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 0, 0, -2/Nc, 0, -4/Nc, 2/Nc, 0, 0, 5/Nc, 2/Nc, Nc^(-1), 0, 0, -3/Nc, -4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -1/(2*Nc), 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 9/(2*Nc) - Nf/Nc, -2/Nc, -Nc^(-1), 0, 0, -1/(2*Nc), 0, -2/Nc, 0, 2/Nc, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 5/Nc, 0, -2/Nc, 0, 2/Nc + Nf/Nc, -4/Nc, 0, Nc^(-1), -2/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 2/Nc, 0, -2/Nc, 2/Nc + Nf/(2*Nc), 0, 2/Nc, 0, 0, 0, 0, -2/Nc, -Nc^(-1), 2/Nc, 0, Nc^(-1), Nc^(-1), -Nc^(-1), 3/(2*Nc), 0, 0, 9/(2*Nc) - Nf/Nc, -2/Nc, 4/Nc - Nf/Nc, 0, -5/(2*Nc), 0, -2/Nc, 2/Nc, -2/Nc, 0, Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, -2/Nc, Nc^(-1), 0, 0, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 2/Nc + Nf/(2*Nc), 0, -5/(2*Nc), 0, 2/Nc, 0, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -3, 0, 1, 0, 0, 1/2, 1/2, 0, 0, -1, 0, -2, 0, 0, 0, 9 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, -1/(2*Nc), 3/Nc, 0, 0, -Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, -Nc^(-1), 0, -2/Nc, 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, -1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, -4/Nc, -Nc^(-1) + Nf/(2*Nc), 0, 0, 6/Nc, -4/Nc, 1/(2*Nc), -Nc^(-1), 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 3/(2*Nc), 0, -1/(2*Nc), Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 5/(2*Nc), -3/Nc, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), -3/Nc, 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1), 0, 3/Nc - (2*Nf)/Nc, -Nc^(-1), Nc^(-1), 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 2/Nc, 1/(2*Nc), 1/(2*Nc), -2/Nc, -Nc^(-1), Nc^(-1), -3/Nc, 0, 0, 0, -Nc^(-1), Nc^(-1), 2/Nc, -2/Nc, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), -2/Nc, -Nc^(-1), 0, -1/(2*Nc), Nc^(-1), 1/(2*Nc), 4/Nc - Nf/Nc, 1/(2*Nc), 0, 0, 2/Nc, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), 2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, 0, -3/Nc, Nc^(-1) + Nf/(2*Nc), Nc^(-1), -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 1/2, 0, 1/2, -4, -1/2, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1/2, 10, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 0, 0, Nc^(-1), 1/(2*Nc), -2/Nc, 0, Nf/(2*Nc), -Nc^(-1), 0, 0, 2/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 0, -Nc^(-1), Nc^(-1), -Nc^(-1), Nc^(-1), Nf/(2*Nc), 2/Nc - Nf/Nc, 0, 1/(2*Nc), 0, Nc^(-1), -4/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3/(2*Nc), 0, 0, -3/(2*Nc), -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 2/Nc, 3/(2*Nc), 0, 5/Nc, -3/Nc, 5/(2*Nc), 9/(2*Nc), 0, -1/(2*Nc), 0, -Nc^(-1), 5/(2*Nc), 0, 0, 0, -2/Nc, 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, 2/Nc, 0, 0, -1/(2*Nc), 5/(2*Nc), Nc^(-1), -4/Nc, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 7/(2*Nc), -1/(2*Nc), -Nc^(-1), 4/Nc + Nf/Nc, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -Nc^(-1), 0, Nc^(-1), Nc^(-1) - Nf/Nc, 2/Nc, 2/Nc, 0, -1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, -3/Nc, -1/(2*Nc), -3/Nc, 3/(2*Nc), -Nc^(-1), 7/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 5/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nf/(2*Nc), 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9/(2*Nc) - Nf/Nc, 0, -4/Nc, 0, 2/Nc, -Nc^(-1), 0, 0, -11/(2*Nc), 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, -Nc^(-1), 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 2/Nc, 0, -3/Nc, 0, 5/(2*Nc), 5/Nc, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, -3/Nc, 0, 0, -4/Nc, 0, -4/Nc, 0, -3/(2*Nc), -3/Nc, -3/(2*Nc), -Nc^(-1), 5/(2*Nc), 0, -3/Nc, Nc^(-1), 2/Nc, 0, -4/Nc, 5/Nc, 0, -6/Nc, 0, 3/Nc, -3/(2*Nc), -2/Nc, 7/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 6 + (3*Nf)/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 5/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Nc^(-1), -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, -1/(2*Nc), 0, 3/(2*Nc), -2/Nc, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 2/Nc, 0, 3/(2*Nc), 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 3/Nc - Nf/Nc, 0, 0, 2/Nc, 0, Nf/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, -1/(2*Nc), 0, 0, Nc^(-1) + Nf/(2*Nc), 3/Nc - Nf/Nc, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, -4/Nc, 0, 0, 0, -1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), -2/Nc, 0, 2/Nc, -Nc^(-1) + Nf/(2*Nc), 0, Nf/(2*Nc), -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), -2/Nc, -2/Nc, 0, 0, 3/(2*Nc), 0, 0, Nc^(-1), Nc^(-1), 2/Nc, -Nc^(-1) + Nf/(2*Nc), 0, -1/(2*Nc), 4/Nc - Nf/Nc, -2/Nc, 1/(2*Nc), -2/Nc, -Nc^(-1), 2/Nc, Nc^(-1), 3/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 1, 0, 0, -1/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, -2, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 10, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), -Nc^(-1), -2/Nc, 5/(2*Nc), Nc^(-1), -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1) - Nf/Nc, Nc^(-1) - Nf/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, -Nc^(-1), 3/(2*Nc), -Nc^(-1), 4/Nc, Nc^(-1), -2/Nc, 0, Nc^(-1), 0, -4/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, -2/Nc, 2/Nc, -4/Nc, 7/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 0, -Nc^(-1), 5/Nc, -3/Nc, 7/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -8/Nc, -3/Nc, -Nc^(-1), 5/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/(2*Nc), 0, 0, 0, -6/Nc, -Nc^(-1), 0, -Nc^(-1), 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 6 + 2*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 7/Nc + (3*Nf)/(2*Nc), 0, -Nc^(-1), -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 6/Nc, -3/Nc, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 0, -Nc^(-1), 3/Nc + Nf/Nc, 0, -2/Nc, Nc^(-1), -2/Nc, -Nc^(-1), 0, -2/Nc, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, -2/Nc, -(Nf/Nc), -Nc^(-1), -2/Nc, Nf/Nc, 0, 0, 6/Nc - (2*Nf)/Nc, 0, Nc^(-1), Nc^(-1) + Nf/Nc, 0, 0, -2/Nc, Nc^(-1), -3/(2*Nc), 0, 0, 2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 4/Nc, -3/(2*Nc), 0, 4/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 1/2, 1/2, 1/2, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -2, -3, 0, 0, -1, 0, 0, -1, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), -3/Nc, -Nc^(-1), 0, 3/(2*Nc), Nc^(-1) + Nf/Nc, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), Nc^(-1), 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 3/Nc + Nf/Nc, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 0, 0, 0, -2/Nc, Nc^(-1), 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3/Nc + Nf/Nc, -2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 11/(2*Nc) - Nf/Nc, -3/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, -1/(2*Nc), 0, 0, -Nc^(-1), 0, Nc^(-1), 0, 0, Nc^(-1), -4/Nc, -Nc^(-1), 4/Nc, 7/Nc, -2/Nc, -2/Nc, Nc^(-1) + (2*Nf)/Nc, -2/Nc, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 2/Nc, 11/(2*Nc) - Nf/Nc, 0, 0, 0, -2/Nc, -2/Nc, -1/(2*Nc), -4/Nc, 0, 0, -2/Nc, 0, -4/Nc, 0, -Nc^(-1), 9/(2*Nc) - Nf/Nc, 0, 0, 0, -1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), 5/Nc, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), Nf/Nc, 0, 0, 0, 0, -1/(2*Nc), 0, -Nc^(-1), 0, 9/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 + Nf/2, 1/2, 0, -2, 0, 0, -2, -2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc, 2/Nc + Nf/(2*Nc), 0, 0, 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, -2/Nc, 2/Nc, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 4/Nc, 0, -2/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, -4/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {5/Nc, -2/Nc, 1/(2*Nc), 1/(2*Nc), 2/Nc, -2/Nc, -8/Nc, 0, 1/(2*Nc), 0, -3/Nc, 5/Nc, -2/Nc, 0, -2/Nc, 7/(2*Nc) - Nf/Nc, 0, -Nc^(-1), 0, -1/(2*Nc), 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 2/Nc, -3/Nc, 0, 5/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 5/Nc, Nc^(-1), 0, 0, -3/Nc, -2/Nc, 0, 0, 0, -2/Nc, -Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, -Nc^(-1), 3/Nc, 0, -1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), -3/Nc, 5/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 3/Nc, 0, 0, -Nc^(-1), 0, Nc^(-1), 2/Nc + Nf/Nc, 1/(2*Nc), Nc^(-1) + Nf/Nc, 7/(2*Nc) - Nf/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 1, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 0, -Nc^(-1), 0, 3/(2*Nc), 3/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, -2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {8/Nc, 0, 0, 0, 0, 0, -16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, -4/Nc, 24/Nc, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 + 2*Nf, 0, 0, -2, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + (2*Nf)/Nc, 0, 0, 0, 2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*Nc), 5/(2*Nc), -Nc^(-1), 5/(2*Nc), 0, -Nc^(-1), 5/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, 2/Nc, 3/(2*Nc), -3/(2*Nc), 0, Nc^(-1), 0, -2/Nc, 0, 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, -1/(2*Nc), -Nc^(-1), 9/(2*Nc) - Nf/Nc, -1/(2*Nc), 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, -Nc^(-1), -Nc^(-1), Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 0, 0, -2/Nc, -2/Nc, -3/Nc, 2/Nc, -3/(2*Nc), Nc^(-1), -5/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, 9/Nc - (2*Nf)/Nc, -2/Nc, -2/Nc, Nc^(-1) + Nf/Nc, -2/Nc, 0, 0, Nc^(-1), -1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, 0, -1/(2*Nc), -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 9/(2*Nc) - Nf/Nc, 0, -1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 2/Nc, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 9 + Nf/2, 0, 0, -1, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 0, -1, 1/2, 1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 1/(2*Nc), -2/Nc, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2/Nc, 2/Nc, 3/Nc - Nf/Nc, 3/Nc - Nf/Nc, -4/Nc, 4/Nc, -Nc^(-1), -2/Nc, 1/(2*Nc), 0, 0, -2/Nc, -1/(2*Nc), -4/Nc, -1/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), -2/Nc, 3/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), -1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 2/Nc, 0, 0, 2/Nc, -2/Nc, Nc^(-1), 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -1/(2*Nc), 0, -Nc^(-1), 2/Nc, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), -2/Nc, -2/Nc, 0, -1/(2*Nc), 0, 0, 1/(2*Nc), 0, -4/Nc, 3/(2*Nc), 2/Nc, 0, -Nc^(-1), 5/(2*Nc), -4/Nc, 5/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, -Nc^(-1), 3/Nc, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 0, 5/(2*Nc), Nc^(-1), -2/Nc, -2/Nc, 3/Nc, 1/(2*Nc), -2/Nc, Nc^(-1), 0, Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 8 + Nf/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -Nc^(-1), -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -4/Nc, -2/Nc, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, Nc^(-1), 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 16/Nc, -16/Nc, -16/Nc, 0, -16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 20/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 8 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 3/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*Nc), 5/(2*Nc), 5/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 5/(2*Nc) + Nf/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 2/Nc + Nf/(2*Nc), -Nc^(-1), 2/Nc, -3/Nc, 1/(2*Nc), -2/Nc, 0, 0, 1/(2*Nc), 0, Nc^(-1), 0, 0, -1/(2*Nc), -Nc^(-1), -3/(2*Nc), -1/(2*Nc), 0, -2/Nc, 0, -2/Nc, Nc^(-1), 9/Nc - (2*Nf)/Nc, 0, 0, 0, -2/Nc, -Nc^(-1), Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 0, -Nc^(-1), -2/Nc, 0, 3/(2*Nc), 2/Nc, 9/(2*Nc) - Nf/Nc, 0, -5/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, -2/Nc, -2/Nc, -2/Nc, Nc^(-1) + Nf/Nc, 0, -Nc^(-1), -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), -2/Nc, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 2/Nc, 0, -Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, Nc^(-1), 0, 0, -Nc^(-1), 0, -1/(2*Nc), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), -3/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 9/(2*Nc) - Nf/Nc, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1, 0, 0, 9 + Nf/2, 0, 0, 0, -1/2, -1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/2, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 1/(2*Nc), -2/Nc, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), 2/Nc + Nf/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 4/Nc, -1/(2*Nc) + Nf/(2*Nc), 2/Nc, -1/(2*Nc), -4/Nc, 0, Nf/Nc, 3/Nc - Nf/Nc, 0, 0, 0, -Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), 0, 2/Nc - Nf/Nc, 2/Nc, -2/Nc, 0, Nc^(-1), -3/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, -1/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), Nc^(-1), Nc^(-1), 0, 4/Nc, -4/Nc, 0, -3/(2*Nc), -3/Nc, Nc^(-1), 0, 3/Nc - Nf/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 2/Nc, 0, -Nc^(-1), -1/(2*Nc), 0, 1/(2*Nc), -4/Nc, 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, Nf/Nc, 0, 0, 2/Nc - Nf/Nc, -1/(2*Nc), 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, 1/2, 10, 1, 0, 0, -1, 0, 0, 0, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 2/Nc - Nf/Nc, 2/Nc, Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, -4/Nc, -Nc^(-1), 0, 4/Nc, 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 5/Nc, -Nc^(-1), -Nc^(-1), 0, -2/Nc, 0, -8/Nc, -Nc^(-1), -2/Nc, 5/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), -3/Nc, -Nc^(-1), 9/(2*Nc) - Nf/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, -4/Nc, 2/Nc, 0, 0, -3/Nc, 3/(2*Nc), 0, -2/Nc, 0, 2/Nc, -2/Nc, Nc^(-1), Nc^(-1), 0, 0, 0, -4/Nc, 5/(2*Nc), -Nc^(-1), 0, -Nc^(-1), -3/Nc, Nc^(-1), -Nc^(-1), 2/Nc, 0, 0, 3/(2*Nc), 0, 2/Nc, Nc^(-1), -3/Nc, 5/(2*Nc), 0, 1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 2/Nc, 0, 0, -Nc^(-1), 0, 2/Nc, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 1/(2*Nc), 9/(2*Nc) - Nf/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 5/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 9 + Nf/2, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 2/Nc - (2*Nf)/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, Nc^(-1), Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 2/Nc, Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, -Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 4/Nc, 0, 0, 0, 0, 4/Nc, -8/Nc, -4/Nc, 0, 0, -8/Nc, 0, 0, 0, 4/Nc, 0, 0, -6/Nc, -6/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 4/Nc, -6/Nc, 8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 4/Nc, -6/Nc, -6/Nc, 0, 0, -4/Nc, 0, 0, 0, 8/Nc, 0, 0, 0, -4/Nc, 6/Nc, -4/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 9 + (3*Nf)/2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Nc^(-1), 0, 5/(2*Nc), 5/(2*Nc), 0, 0, Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, 3/(2*Nc), 0, -2/Nc, Nf/(2*Nc), -Nc^(-1), -1/(2*Nc), 0, 1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 3/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, Nc^(-1), -5/(2*Nc), Nc^(-1), -2/Nc, -4/Nc, 4/Nc - Nf/Nc, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, -4/Nc, -Nc^(-1), -2/Nc, 2/Nc, -Nc^(-1), Nc^(-1), 9/Nc - (2*Nf)/Nc, 0, 0, 0, 0, -5/(2*Nc), 0, -2/Nc, Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), Nf/Nc, 1/(2*Nc), -Nc^(-1), 0, -4/Nc, -1/(2*Nc), 0, -2/Nc, 0, 0, 2/Nc, 4/Nc - Nf/Nc, 0, -2/Nc, -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -2/Nc, 1/(2*Nc), 0, Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 2/Nc, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, -1/2, 0, 0, -1/2, 0, 0, 0, 9 + Nf/2, -1, 0, 0, 0, 0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1/2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 4/Nc, -2/Nc, -Nc^(-1), 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 4/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(2*Nc), -Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), 0, 1/(2*Nc), 0, -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, Nc^(-1), 0, 0, -Nc^(-1), -3/(2*Nc), 0, -Nc^(-1), -2/Nc, -Nc^(-1), -3/(2*Nc), 5/Nc - Nf/Nc, Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), 3/Nc - Nf/Nc, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 3/Nc - Nf/Nc, 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), -2/Nc, 1/(2*Nc), -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), Nf/Nc, -3/Nc, 0, 0, 1/(2*Nc), -3/Nc, 0, 0, 0, -Nc^(-1), 4/Nc, Nc^(-1), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 2/Nc, 1/(2*Nc), 2/Nc, -1/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, -2/Nc, -1/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), -3/(2*Nc), Nc^(-1), -2/Nc, 1/(2*Nc), 0, Nf/(2*Nc), 2/Nc - Nf/Nc, 0, 0, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1/2, -1, 1/2, 0, 0, 10, 1/2, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 3/(2*Nc), -Nc^(-1), 0, 2/Nc - Nf/Nc, 1/(2*Nc), 0, -2/Nc, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 0, -1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 0, 2/Nc, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/Nc, 3/(2*Nc), 3/(2*Nc), 0, 0, 0, -Nc^(-1), 0, -4/Nc, 3/(2*Nc) - Nf/Nc, 0, 1/(2*Nc), 4/Nc, 0, -Nc^(-1), Nc^(-1), 0, 3/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, -Nc^(-1), 0, -Nc^(-1), 4/Nc + Nf/Nc, 0, 0, -2/Nc, 0, 3/(2*Nc) - Nf/Nc, 0, 0, -2/Nc, -2/Nc, 0, -1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 7/(2*Nc), -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, -Nc^(-1), 5/(2*Nc), 0, -Nc^(-1), -2/Nc, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 3/(2*Nc), -1/(2*Nc), -2/Nc, 5/(2*Nc), 0, 7/(2*Nc), 2/Nc, -Nc^(-1), 3/(2*Nc), 2/Nc, 0, 0, 0, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9 + Nf/2, 1/2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -1/2, -1/2, 0, 0, 0, 0, 0, -1/2, 0, -2, 0, 0, 0, 0, 0, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, -2/Nc, 2/Nc - Nf/Nc, 0, -1/(2*Nc), -1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 4/Nc, Nc^(-1), 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 8/Nc, 8/Nc, 0, 8/Nc, 0, 0, 0, 0, -8/Nc, 0, -8/Nc, 0, 0, 0, 0, -8/Nc, 0, 4/Nc, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 12/Nc, 0, 4/Nc, 0, 0, 0, -8/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -4/Nc, 0, 0, 0, 0, -8/Nc, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 9 + Nf, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc + Nf/Nc, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, 0, 4/Nc - Nf/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 5/(2*Nc), 5/(2*Nc), -2/Nc, -2/Nc, -2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), Nc^(-1), -3/Nc, -2/Nc, 2/Nc, 0, -2/Nc, 7/(2*Nc) - Nf/Nc, -Nc^(-1), 2/Nc + Nf/(2*Nc), 2/Nc, -Nc^(-1), -3/Nc, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, -2/Nc, 0, -2/Nc, 0, 2/Nc, Nc^(-1), Nc^(-1), -2/Nc, 3/(2*Nc), 0, 0, 0, Nc^(-1), 0, 2/Nc, 0, -Nc^(-1), 2/Nc, 0, 1/(2*Nc), 0, 0, 0, -4/Nc, -2/Nc, 0, 2/Nc, 0, -2/Nc, Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, Nc^(-1), 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 4/Nc, 7/(2*Nc) - Nf/Nc, -2/Nc, -2/Nc, 2/Nc, 5/(2*Nc), -4/Nc, 3/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, 0, 2/Nc, 0, 0, Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, -Nc^(-1), 0, -2/Nc, 5/(2*Nc), 0, 0, 0, 0, -Nc^(-1), -2/Nc, Nc^(-1), 0, 2/Nc + Nf/Nc, 1/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1/2, 9 + Nf/2, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, -1/2, -1/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), 2/Nc - Nf/Nc, 0, -2/Nc, Nc^(-1), 0, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 0, -3/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, -6/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 2/Nc, 2/Nc + Nf/Nc, 2/Nc + Nf/Nc, 0, 0, -4/Nc, 0, 0, -4/Nc, 0, 2/Nc + (2*Nf)/Nc, 0, 8/Nc, -Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 8/Nc, 6/Nc - (2*Nf)/Nc, 0, -2/Nc, -2/Nc, -Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, -8/Nc, 0, -4/Nc, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 6/Nc - (2*Nf)/Nc, -2/Nc, -2/Nc, 0, -4/Nc, Nc^(-1), 0, 2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, -4, 0, 0, 0, 0, 0, 0, 1, 10, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, 0, 0, 0, -4/Nc, 0, 2/Nc, Nc^(-1), -2/Nc, 2/Nc, 0, Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 4/Nc - Nf/Nc, 0, 0, -6/Nc, 0, 0, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(2*Nc), 0, -Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, Nc^(-1), 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), -Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), -3/(2*Nc), 0, 2/Nc, Nc^(-1), -1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 2/Nc, -Nc^(-1), -3/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 3/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 3/Nc - Nf/Nc, 1/(2*Nc), 1/(2*Nc), -2/Nc, -3/(2*Nc), 5/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), -3/Nc, -2/Nc, 0, Nf/(2*Nc), -3/Nc, 0, 0, 0, Nf/(2*Nc), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), 1/(2*Nc), -2/Nc, 1/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 4/Nc, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), Nf/Nc, -2/Nc, -1/(2*Nc), 0, -Nc^(-1), 2/Nc - Nf/Nc, -1/(2*Nc), 0, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, -1, 1/2, 0, 0, -1, 1/2, 0, 0, 0, 10, 0, 0, -1, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 3/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc), -Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 0, -1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 0, 2/Nc, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Nc^(-1), 0, 0, 0, 5/Nc, -2/Nc, 2/Nc, 5/Nc, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 5/(2*Nc), -Nc^(-1), 0, 0, 0, 2/Nc, 3/Nc + Nf/Nc, 0, -2/Nc, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, 0, -Nc^(-1), 0, Nc^(-1), 0, 2/Nc + Nf/Nc, 0, -2/Nc, 0, -Nc^(-1), -Nc^(-1), -4/Nc, -2/Nc, 0, -2/Nc, -Nc^(-1), 0, -2/Nc, 0, -2/Nc, 2/Nc, 8/Nc - (4*Nf)/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc, -2/Nc, -Nc^(-1), 0, 2/Nc, -2/Nc, -Nc^(-1), -2/Nc, 3/Nc + Nf/Nc, Nc^(-1), -1/(2*Nc), 0, 1/(2*Nc), 5/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -2/Nc, -1/(2*Nc), 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 10 + Nf/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, -2, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc, 0, 0, 0, 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, -4/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 3/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 4/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, -4/Nc, 0, Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2/Nc, 0, -3/Nc, -3/Nc, 5/Nc, 2/Nc, 7/Nc - (2*Nf)/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, -4/Nc, -5/(2*Nc), 0, -2/Nc, -Nc^(-1), 5/(2*Nc), 0, -Nc^(-1), 0, 0, Nc^(-1), 0, -Nc^(-1), 5/Nc, 0, 0, 2/Nc, 0, 0, 5/(2*Nc), 2/Nc + Nf/Nc, 0, 0, -Nc^(-1), 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, -3/Nc, -4/Nc, 5/(2*Nc), 0, -4/Nc, -2/Nc, 0, 0, 0, -Nc^(-1), -2/Nc, 5/(2*Nc), 0, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, -Nc^(-1), -3/Nc, 5/Nc, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 6/Nc, 4/Nc + Nf/Nc, 3/(2*Nc), Nc^(-1), -5/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1), 3/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 0, -Nc^(-1), 0, -1/(2*Nc), -1/(2*Nc), 0, 3/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1) + Nf/Nc, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 4/Nc - Nf/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/(2*Nc), -1/(2*Nc), 3/Nc + Nf/Nc, 0, 0, -Nc^(-1), 0, 0, -1/(2*Nc), Nc^(-1), 1/(2*Nc), -2/Nc, 1/(2*Nc), 0, 2/Nc, -1/(2*Nc), 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 2/Nc + Nf/Nc, -2/Nc, -Nc^(-1), 4/Nc, 3/Nc + Nf/Nc, -2/Nc, -3/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, Nc^(-1), 0, -3/Nc, -2/Nc, -1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 4/Nc - (2*Nf)/Nc, 3/Nc - Nf/Nc, -4/Nc, -3/(2*Nc), -2/Nc, -2/Nc, 0, 2/Nc, -1/(2*Nc), 2/Nc, -Nc^(-1), 0, 0, 0, 2/Nc, -4/Nc, -1/(2*Nc), -Nc^(-1), 3/Nc + Nf/Nc, 0, -Nc^(-1), -2/Nc, 1/(2*Nc), 3/Nc - Nf/Nc, -Nc^(-1), 2/Nc, -Nc^(-1), 4/Nc, -3/Nc, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, -1/(2*Nc), 2/Nc, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -2, -1, 1, 1, 10, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, -2/Nc, Nf/(2*Nc), 0, -2/Nc, 1/(2*Nc), 1/(2*Nc), Nc^(-1), Nc^(-1), 0, -4/Nc, -2/Nc, 0, 1/(2*Nc), 0, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), Nc^(-1), 0, 0, 0, -2/Nc, 0, -2/Nc, 4/Nc - Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Nc^(-1), -Nc^(-1), 3/Nc, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, -1/(2*Nc), -4/Nc, 3/(2*Nc) - Nf/Nc, -Nc^(-1), -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 3/Nc, 0, -2/Nc, Nc^(-1), 0, 0, -1/(2*Nc), 0, 0, 0, 4/Nc + Nf/Nc, 0, Nc^(-1), 0, 0, 3/(2*Nc) - Nf/Nc, 0, 0, 0, -2/Nc, 0, -4/Nc, -2/Nc, 0, -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, -1/(2*Nc), 0, 0, 0, 2/Nc, -2/Nc, 3/(2*Nc), -Nc^(-1), 5/Nc, 0, 0, -4/Nc, -1/(2*Nc), -2/Nc, -2/Nc, 0, -1/(2*Nc), 4/Nc, Nc^(-1), 3/Nc, -2/Nc, 2/Nc + Nf/Nc, 2/Nc, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, 3/Nc, 0, 0, 2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 1, 0, 9 + Nf/2, 1/2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -4/Nc, 0, 0, -Nc^(-1), 0, Nf/(2*Nc), Nf/(2*Nc), 0, Nf/Nc, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 0, 3/(2*Nc), 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, -6/Nc, Nc^(-1), 0, 0, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 36/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 9 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Nf)/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, -6/Nc, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 5/(2*Nc), -Nc^(-1), 3/(2*Nc), -Nc^(-1), -2/Nc, 3/Nc - Nf/Nc, -Nc^(-1), 2/Nc, 0, -2/Nc, -Nc^(-1), -3/Nc, 5/(2*Nc), Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 2/Nc, -2/Nc, -1/(2*Nc), 0, 0, 0, -2/Nc, -2/Nc, 0, Nc^(-1), 5/(2*Nc), 2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, -5/(2*Nc), -Nc^(-1), -2/Nc, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 2/Nc, -Nc^(-1), 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, -1/(2*Nc), 1/(2*Nc), -1/(2*Nc), 0, -3/(2*Nc), 4/Nc, -Nc^(-1), 0, 5/(2*Nc), 2/Nc + Nf/(2*Nc), 6/Nc - Nf/Nc, -2/Nc, -3/Nc, 3/Nc, -Nc^(-1), 5/(2*Nc), -2/Nc, 2/Nc + Nf/(2*Nc), -Nc^(-1), 3/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9 + Nf/2, 1, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 5/(2*Nc), -Nc^(-1), 3/(2*Nc), 0, -2/Nc, -1/(2*Nc), -Nc^(-1), 0, 0, 0, -3/(2*Nc), 0, 0, 4/Nc, 0, 2/Nc, -Nc^(-1), 2/Nc, 0, 1/(2*Nc), 2/Nc, 0, -1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 5/(2*Nc), 2/Nc, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, -2/Nc, 0, 3/Nc - Nf/Nc, -2/Nc, 0, -2/Nc, -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), -3/Nc, 6/Nc - Nf/Nc, -2/Nc, 0, Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 3/Nc, 0, 0, 5/(2*Nc), 0, -2/Nc, 0, 5/(2*Nc), 0, 0, -2/Nc, 0, -Nc^(-1), -2/Nc, 0, 0, -3/Nc, 0, -1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), Nc^(-1), 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), -5/(2*Nc), -2/Nc, 0, Nc^(-1), -Nc^(-1), 5/(2*Nc), -2/Nc, 2/Nc + Nf/(2*Nc), -1/(2*Nc), 3/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 9 + Nf/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, -2/Nc, 0, 4/Nc - Nf/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Nc^(-1), -Nc^(-1), 0, 5/Nc, 0, -2/Nc, 0, 0, 0, -2/Nc, 9/(2*Nc) - Nf/Nc, 0, -Nc^(-1), -2/Nc, -2/Nc, -5/(2*Nc), 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 9/(2*Nc) - Nf/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -2/Nc, -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 2/Nc, -4/Nc, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 5/Nc, 1/(2*Nc), 0, -Nc^(-1), -4/Nc, Nc^(-1), 0, -2/Nc, 0, -2/Nc, -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), 2/Nc + Nf/(2*Nc), 1/(2*Nc), 0, -4/Nc, -5/(2*Nc), 0, -2/Nc, -Nc^(-1), 1/(2*Nc), 4/Nc, 0, -Nc^(-1), 5/Nc, 0, Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 2/Nc, 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), Nc^(-1), -2/Nc, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, -2/Nc, -4/Nc, 2/Nc, 1/(2*Nc), 2/Nc, 5/Nc, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 9 + Nf/2, 1/2, 1/2, 0, 0, 0, -2, 0, -1/2, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), 2/Nc - Nf/Nc, 0, -2/Nc, Nc^(-1), 0, -3/(2*Nc), -3/(2*Nc), 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, 0, -6/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), 3/Nc, -3/Nc, -3/Nc, 0, -4/Nc, 9/(2*Nc) - Nf/Nc, 9/(2*Nc), 0, 2/Nc, -3/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 11/(2*Nc) - Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, -Nc^(-1), 3/(2*Nc), 0, 0, -Nc^(-1), 3/Nc, 3/Nc, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -1/(2*Nc), -3/Nc, -Nc^(-1), 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -1/(2*Nc), 0, 0, 5/(2*Nc), 2/Nc, 0, 0, -Nc^(-1), 0, 0, -4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), 5/Nc, -2/Nc, -4/Nc, -3/Nc, 3/(2*Nc), 5/(2*Nc), -2/Nc, 0, 2/Nc, 7/(2*Nc) + Nf/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), -1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 8 + Nf, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), 0, -1/(2*Nc), 3/(2*Nc), 0, Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 3/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, -1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 2/Nc, 0, 0, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 3/Nc, -3/Nc, 0, 0, 0, 9/(2*Nc) - Nf/Nc, -2/Nc, 0, -2/Nc, 5/Nc, -3/Nc, 5/(2*Nc), -2/Nc, 0, 0, -3/Nc, 9/(2*Nc), 0, 0, 0, -2/Nc, -2/Nc, 0, 2/Nc, 0, 0, 0, 0, -Nc^(-1), 3/(2*Nc), 0, 0, -Nc^(-1), 3/Nc, 3/Nc, -2/Nc, 0, 0, 0, -4/Nc, 2/Nc, 0, 2/Nc, 0, 0, -4/Nc, 0, -4/Nc, 0, -2/Nc, 0, 0, -1/(2*Nc), 0, -2/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), 11/(2*Nc) - Nf/Nc, 7/(2*Nc) + Nf/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 3/(2*Nc), 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, 2/Nc, 0, 0, 1/(2*Nc), -1/(2*Nc), Nc^(-1), -3/(2*Nc), -Nc^(-1), Nc^(-1), -3/Nc, -Nc^(-1), 5/(2*Nc), -Nc^(-1), 0, 0, -1/(2*Nc), 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1/2, 8 + Nf, 0, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), 0, 3/(2*Nc), -1/(2*Nc), 0, Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 3/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, -1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 2/Nc, 0, 0, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -2/Nc, 0, 4/Nc + Nf/Nc, -2/Nc, 1/(2*Nc), 0, 0, Nc^(-1), 3/(2*Nc), -2/Nc, 5/Nc - Nf/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 3/(2*Nc), 0, Nc^(-1), 2/Nc, -1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 2/Nc, -2/Nc, -3/(2*Nc), 0, 2/Nc + Nf/Nc, Nc^(-1), 0, -2/Nc, 0, 0, 0, 5/Nc - Nf/Nc, 0, -1/(2*Nc), 0, -2/Nc, -Nc^(-1) + Nf/(2*Nc), -4/Nc, -2/Nc, 4/Nc, -Nc^(-1), 0, -2/Nc, 2/Nc, 0, -Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), 0, -2/Nc, -Nc^(-1), 1/(2*Nc), -2/Nc, -3/(2*Nc), -2/Nc, 6/Nc - (2*Nf)/Nc, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, Nc^(-1), Nc^(-1), 0, 0, 1/(2*Nc), 0, -Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1/2, 0, 0, -1/2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 9 + Nf/2, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 4/Nc, 0, Nc^(-1), 0, 0, 0, 0, -Nc^(-1), -2/Nc, 0, -4/Nc, -2/Nc, 0, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 4/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 8/Nc, 0, 0, -4/Nc, 0, -4/Nc, 0, 0, 0, 0, -4/Nc, 10/Nc, 2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, -8/Nc, 0, 0, 2/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc, 2/Nc, 0, -4/Nc, 4/Nc, -4/Nc, 0, 0, 0, 0, -8/Nc, -8/Nc, 4/Nc, 0, 20/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 3/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 2/Nc, -Nc^(-1), Nc^(-1), 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 2/Nc, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 2/Nc, -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 4/Nc - Nf/Nc, -Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), -3/(2*Nc), -3/Nc, 1/(2*Nc), 1/(2*Nc), 3/Nc - Nf/Nc, -4/Nc, 0, 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, -3/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), -3/Nc, 0, 0, 0, -2/Nc, -Nc^(-1), 6/Nc - (2*Nf)/Nc, -Nc^(-1), 0, 0, -2/Nc, -2/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 3/(2*Nc), -Nc^(-1), 3/(2*Nc), 0, Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), -3/Nc, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -2, 0, 0, 0, -1, 1/2, 0, 1/2, 0, -1, 1/2, 0, -1, 0, 0, 0, 1/2, 0, 1, 0, 0, 0, 10, 1/2, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 3/(2*Nc), -Nc^(-1), 0, -Nc^(-1), -3/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -(Nf/Nc), Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, -3/Nc, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/Nc, 0, 0, 0, 0, 0, 7/Nc - (2*Nf)/Nc, 0, 0, -Nc^(-1), -2/Nc, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, -3/Nc, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, -2/Nc, 3/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 2/Nc + Nf/Nc, -Nc^(-1), 0, 0, -3/Nc, 0, -Nc^(-1), 1/(2*Nc), -4/Nc, 3/Nc, 0, -2/Nc, 0, -4/Nc, 2/Nc, 2/Nc, -Nc^(-1), -6/Nc, 6/Nc, 0, 0, 2/Nc, -3/Nc, 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 2/Nc, 2/Nc, -3/Nc, 0, 0, -3/Nc, 3/(2*Nc), 4/Nc, 0, 0, 5/(2*Nc) + Nf/(2*Nc), 0, 0, -3/Nc, 0, 0, -Nc^(-1), 0, 2/Nc, 0, 3/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 5/(2*Nc) + Nf/(2*Nc), 3/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, -2, 1/2, 1/2, 0, 0, 0, 9 + Nf/2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 2/Nc - (2*Nf)/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 2/Nc, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1) + Nf/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 2/Nc, Nc^(-1) + Nf/(2*Nc), 3/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 2/Nc, -3/(2*Nc), Nc^(-1), 0, -3/Nc, -Nc^(-1), 0, -3/Nc, 1/(2*Nc), 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), -Nc^(-1), 2/Nc, -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, -2/Nc, -Nc^(-1), 1/(2*Nc), -Nc^(-1), -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 3/(2*Nc), 3/Nc - Nf/Nc, 6/Nc - (2*Nf)/Nc, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, Nc^(-1), Nc^(-1), 0, 0, -Nc^(-1), Nf/(2*Nc), -2/Nc, 1/(2*Nc), -4/Nc, -Nc^(-1), 0, 0, -2/Nc, 4/Nc - Nf/Nc, 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), -3/(2*Nc), -3/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, -2, 0, 0, 0, -1, 1/2, 0, 1/2, 0, -1, 1/2, 0, -1, 0, 0, 1/2, 0, 0, 0, 1, 0, 0, -1, 1/2, 10, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 3/(2*Nc), 0, 0, Nc^(-1), -3/(2*Nc), -Nc^(-1), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), -(Nf/Nc), Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, -3/Nc, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), -2/Nc, 0, 9/(2*Nc) - Nf/Nc, 0, -2/Nc, -3/Nc, -Nc^(-1), 0, 2/Nc, 5/(2*Nc), 0, 0, -3/Nc, 0, 0, 1/(2*Nc), -Nc^(-1), 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -3/(2*Nc), -Nc^(-1), -3/Nc, 1/(2*Nc), 0, 0, -1/(2*Nc), 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 5/(2*Nc), 2/Nc, -2/Nc, 1/(2*Nc), 0, 0, 0, -2/Nc, -4/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 2/Nc, 0, 5/(2*Nc), 0, 0, -Nc^(-1), 2/Nc, 0, 0, -2/Nc, 0, -Nc^(-1), -3/(2*Nc), 0, 3/(2*Nc), -Nc^(-1), 0, 7/Nc - Nf/Nc, 0, -2/Nc, 1/(2*Nc), -3/Nc, -3/Nc, 5/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 2/Nc, -Nc^(-1), 2/Nc, 5/Nc, -2/Nc, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -2, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 8 + Nf, 1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -3/(2*Nc), 5/(2*Nc) - Nf/Nc, 0, Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, 3/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, -2/Nc, 0, 0, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Nc^(-1), -2/Nc, 0, 0, 0, 0, -4/Nc, 0, 5/(2*Nc), 0, -3/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 5/(2*Nc), 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 4/Nc, 0, -4/Nc, 11/Nc, 0, 0, 0, 0, -4/Nc, 5/Nc, 0, Nc^(-1), 0, 0, -3/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, -6/Nc, 0, -3/Nc, 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 6/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 2/Nc, 2/Nc, -Nc^(-1), 3/Nc + Nf/Nc, -Nc^(-1), 0, -2/Nc, 0, 0, -2/Nc, -3/Nc, 0, 0, 6/Nc - Nf/Nc, 0, 0, 0, -2/Nc, -Nc^(-1), 0, Nc^(-1), Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 7 + (3*Nf)/2, 0, -2, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), -2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, -2/Nc, 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 2/Nc, -2/Nc, -2/Nc, 0, -4/Nc, 0, 0, 0, 6/Nc - (2*Nf)/Nc, -2/Nc, 0, 0, -4/Nc, 0, Nc^(-1), 2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc, Nc^(-1) + Nf/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, Nc^(-1), -4/Nc, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 8/Nc, 0, 2/Nc, Nc^(-1) + Nf/Nc, -4/Nc, Nc^(-1), 0, 0, 0, 8/Nc, 2/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -4/Nc, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, 0, 0, 4/Nc - (2*Nf)/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 4/Nc, 0, 0, 0, Nf/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3/Nc, -3/Nc, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, -2/Nc, 0, Nc^(-1), 0, -2/Nc, 3/Nc, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 4/Nc, 0, 0, 0, 3/Nc, -4/Nc, 0, Nc^(-1), 0, 0, -2/Nc, -2/Nc, 0, 2/Nc, 0, -4/Nc, 3/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 7/(2*Nc) - Nf/Nc, Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 7/(2*Nc) - Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, 1/(2*Nc), 0, 3/Nc, -2/Nc, 3/Nc, 0, -2/Nc, Nc^(-1), -2/Nc, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 0, 5/Nc, 1/(2*Nc), 0, Nc^(-1) + Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 7 + Nf, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -(Nf/Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, -2/Nc, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 5/Nc + Nf/Nc, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, -1/(2*Nc), 2/Nc, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, -2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, 0, Nc^(-1), -2/Nc, Nc^(-1), -2/Nc, -3/Nc, -4/Nc, 1/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), -1/(2*Nc), 0, -2/Nc, 4/Nc - (2*Nf)/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 2/Nc, -1/(2*Nc), 4/Nc - (2*Nf)/Nc, 1/(2*Nc) + Nf/(2*Nc), -3/Nc, -Nc^(-1), 0, 0, -2/Nc, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), 0, -1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 1/2, -1, -1, 0, 0, -2, 1, 0, 0, 0, 1/2, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 2/Nc, 0, -2/Nc + Nf/Nc, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, -2/Nc, 2/Nc, 0, 0, 0, 0, -Nc^(-1), 0, -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Nc^(-1), -Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 6/Nc - (2*Nf)/Nc, -2/Nc, Nc^(-1), -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 2/Nc, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, -4/Nc, Nc^(-1), 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, -4/Nc, -2/Nc, 2/Nc, 0, 0, Nc^(-1), 0, 0, -2/Nc, -2/Nc, -2/Nc, 0, -4/Nc, 2/Nc, 3/Nc + Nf/Nc, 4/Nc, 2/Nc, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 3/Nc + Nf/Nc, 0, 8/Nc, 2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 10, 0, -4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, Nf/Nc, 0, 0, 0, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -4/Nc, -2/Nc, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -6/Nc, 0, 0, 0, Nc^(-1), -Nc^(-1), 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, -2/Nc, 0, -2/Nc, -Nc^(-1), 0, 1/(2*Nc), -2/Nc, 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -2/Nc, 1/(2*Nc), 0, -2/Nc, 0, 0, 2/Nc, Nc^(-1), 0, 0, 0, -Nc^(-1), -2/Nc, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), -2/Nc, Nc^(-1), Nc^(-1), -2/Nc, 0, -2/Nc, 1/(2*Nc), 4/Nc, 0, 0, Nc^(-1), Nc^(-1), Nc^(-1) - Nf/Nc, 0, 0, 1/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 0, Nc^(-1) - Nf/Nc, 0, 0, -Nc^(-1), 0, -4/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), 2/Nc, Nc^(-1), 0, Nc^(-1), 4/Nc, 0, 0, -2/Nc, Nc^(-1), 4/Nc, 0, 0, 2/Nc + Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 9, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 2/Nc, 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -2/Nc, -2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, -1/(2*Nc), 0, -Nc^(-1), -2/Nc, 0, Nc^(-1), 2/Nc - Nf/Nc, -Nc^(-1), -1/(2*Nc), 3/(2*Nc), 2/Nc, 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), -Nc^(-1), -3/Nc, -2/Nc, Nc^(-1), 2/Nc, 0, 0, 0, -2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 0, -Nc^(-1), 0, 2/Nc, 0, 1/(2*Nc), -4/Nc, 0, 0, 0, -3/Nc, Nc^(-1), 0, 2/Nc - Nf/Nc, 0, 0, 1/(2*Nc), 0, 3/(2*Nc), 0, -2/Nc, 0, -Nc^(-1), -3/Nc, -Nc^(-1), 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, -1/(2*Nc), 0, 0, 0, 1/(2*Nc), -2/Nc, 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, Nc^(-1), -1/(2*Nc), 1/(2*Nc), -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, 0, 4/Nc, 0, 0, 4/Nc, 3/Nc + Nf/Nc, 2/Nc, Nc^(-1), 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 2/Nc, 0, 2/Nc - Nf/Nc, 2/Nc, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, 0, Nc^(-1), 0, -6/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 5/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, -4/Nc, 0, 0, 0, 0, 8/Nc - (2*Nf)/Nc, -4/Nc, 2/Nc, 0, 0, -4/Nc, 0, 0, 4/Nc, 0, 0, Nc^(-1), 0, 0, 0, -4/Nc, 0, 0, 2/Nc, 0, 0, 0, -6/Nc, -4/Nc, 5/Nc, 4/Nc + Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, -4/Nc, 0, 0, -4/Nc, 3/Nc, 2/Nc, 0, 0, Nc^(-1), 0, 4/Nc, 0, 0, 0, -4/Nc, 4/Nc + Nf/Nc, 0, 0, 0, 0, 3/Nc, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8 + Nf, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 3/Nc, 0, -4/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -4/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 3/(2*Nc), 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -3/Nc, 0, -2/Nc, -6/Nc, 5/Nc, 5/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 3/(2*Nc), 0, 0, 0, 0, 0, -4/Nc, -3/Nc, 0, -3/Nc, 0, 0, 5/Nc - (2*Nf)/Nc, 3/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 2/Nc, 0, 0, 0, -3/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 3/Nc, -2/Nc, 4/Nc + Nf/Nc, 1/(2*Nc), -Nc^(-1), 3/(2*Nc), 0, 0, 2/Nc, -3/Nc, 0, 0, 3/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, -2, 7 + (3*Nf)/2, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, -3/Nc, 0, 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), -2/Nc, 0, 1/(2*Nc), 0, -2/Nc, -3/Nc, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, 9/(2*Nc) - Nf/Nc, -Nc^(-1), 0, -2/Nc, 0, 5/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 2/Nc, -2/Nc, -3/(2*Nc), -Nc^(-1), -3/Nc, 5/(2*Nc), 0, 0, -1/(2*Nc), 0, Nc^(-1), 0, 0, -2/Nc, 2/Nc, 0, 0, 0, -2/Nc, 7/Nc - Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, -3/Nc, -Nc^(-1), 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 5/(2*Nc), 0, -Nc^(-1), -3/(2*Nc), 5/Nc, 3/(2*Nc), 5/(2*Nc), -3/Nc, 1/(2*Nc), 0, 2/Nc, 1/(2*Nc), 0, -3/Nc, -2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 2/Nc, -Nc^(-1), 2/Nc, 0, -2/Nc, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -2, -1, 1/2, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 8 + Nf, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 5/(2*Nc) - Nf/Nc, -3/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, -1/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, 3/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, -2/Nc, 0, 0, 2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 5/Nc, 0, -3/Nc, 3/Nc, 0, 0, 0, 0, 0, 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 5/Nc, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, -3/Nc, 0, 0, Nc^(-1), 0, 0, 0, 2/Nc, 0, -8/Nc, 13/Nc - (2*Nf)/Nc, 0, 0, 0, -4/Nc, -3/Nc, -2/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, -3/Nc, 0, 5/Nc, 3/Nc, -1/(2*Nc), 6/Nc + Nf/Nc, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, -3/Nc, -3/Nc, 0, 0, 0, 2/Nc, -1/(2*Nc), -2/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, -2, 0, 0, 0, 0, 0, 1, -1, 7 + (3*Nf)/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 4/Nc + Nf/Nc, 1/(2*Nc), 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), -2/Nc, 2/Nc, 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, -2/Nc, Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), 0, 0, 0, -2/Nc, -3/(2*Nc), 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 4/Nc - Nf/Nc, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, -2/Nc, 3/(2*Nc), -2/Nc, Nc^(-1), -6/Nc, -3/(2*Nc), 8/Nc - (3*Nf)/Nc, Nf/Nc, Nc^(-1), -Nc^(-1), -Nc^(-1), 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), Nc^(-1), 2/Nc, -Nc^(-1), 0, Nc^(-1), -Nc^(-1) + Nf/(2*Nc), 2/Nc, Nc^(-1), 0, 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 3/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), -6/Nc, -Nc^(-1) + Nf/(2*Nc), 0, 0, -2/Nc, 2/Nc, -2/Nc, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 10, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 2/Nc, Nc^(-1), 1/(2*Nc), 0, -2/Nc, 0, 1/(2*Nc), -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, Nc^(-1), -2/Nc, -Nc^(-1), 0, 4/Nc, 0, 1/(2*Nc), 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Nc^(-1), Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, Nc^(-1), 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), 2/Nc, 0, -2/Nc, -4/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, -2/Nc, -4/Nc, Nc^(-1), 0, 0, 0, 0, -2/Nc, 12/Nc - (4*Nf)/Nc, 2/Nc + Nf/Nc, -4/Nc, -4/Nc, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), -2/Nc, 0, 0, 0, -4/Nc, 0, -2/Nc, 4/Nc + (2*Nf)/Nc, -2/Nc, 0, 0, 4/Nc, -3/Nc, 8/Nc, -4/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, -4/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -4, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -4, 10, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, Nc^(-1), -2/Nc, -2/Nc, Nf/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, -4/Nc, 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 2/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, -6/Nc, 0, 0, 0, -2/Nc, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 18/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, -18/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -18/Nc, 0, 0, 0, 0, 0, 0, -12/Nc, 18/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + (5*Nf)/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15/(2*Nc) + (3*Nf)/(2*Nc), -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, -24/Nc, 0, 0, 36/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 7 + (3*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15/(2*Nc) + (3*Nf)/(2*Nc), -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, -16/Nc, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16/Nc, 4/Nc, 16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 4/Nc, 0, 0, 0, 0, 16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 4/Nc, 0, 0, 0, -16/Nc, 8/Nc, 16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 0, Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 12/Nc, 48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 2/Nc + Nf/Nc, 5/Nc, 0, 9/(2*Nc) - (2*Nf)/Nc, -2/Nc, -2/Nc, 9/(2*Nc) - (2*Nf)/Nc, -6/Nc, 0, -3/Nc, 2/Nc, -Nc^(-1), 0, 2/Nc, -3/Nc, -Nc^(-1), 0, 2/Nc, Nc^(-1), 2/Nc, 4/Nc, 0, -Nc^(-1), -Nc^(-1), -6/Nc, 0, -3/Nc, 5/Nc, 0, 0, 0, 0, -2/Nc, 0, -3/Nc, -3/Nc, 0, 0, 3/Nc, 1/(2*Nc), -2/Nc + (2*Nf)/Nc, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), 0, 2/Nc, -Nc^(-1), 0, 2/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), -4/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 3 + Nf/2, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 2/Nc + Nf/(2*Nc), 1/(2*Nc), -4/Nc, -2/Nc, 0, -2/Nc, 0, -Nc^(-1), Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 6/Nc, 6/Nc, Nc^(-1) + Nf/Nc, 0, -6/Nc, -6/Nc, 0, -12/Nc, 4/Nc - (2*Nf)/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 6/Nc, 0, 0, 6/Nc, 0, 0, 0, -Nc^(-1), 0, 0, -4/Nc, 0, 0, 0, 0, 0, -6/Nc, -6/Nc, 0, 0, 12/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, -6/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 0, Nf/Nc, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 + (3*Nf)/2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, -4/Nc, 2/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, 1/(2*Nc), 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20/Nc, 20/Nc, 16/Nc, 0, 0, -24/Nc, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc, 0, 0, 0, 0, 0, 0, 0, -16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 + Nf, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc + (2*Nf)/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 3/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), -Nc^(-1), 4/Nc - Nf/Nc, 4/Nc - Nf/Nc, -Nc^(-1), 0, -2/Nc, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 0, 7/(2*Nc), 2/Nc + Nf/Nc, 7/(2*Nc), 0, 0, 5/(2*Nc), 5/(2*Nc), 0, 0, Nc^(-1), -4/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, -2/Nc, 1/(2*Nc), -3/Nc, 0, -3/Nc, -3/Nc, -6/Nc, 0, 0, 0, 0, -3/Nc, -3/Nc, 5/Nc, -2/Nc, 0, Nc^(-1), Nc^(-1), -3/Nc, 2/Nc, 2/Nc, 4/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 2/Nc - Nf/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1/2, 4 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, -2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, Nf/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, 2/Nc + Nf/Nc, -4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 2/Nc, 0, 0, 0, Nc^(-1), 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), Nc^(-1), -3/(2*Nc), 0, -1/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), Nc^(-1) + Nf/Nc, -1/(2*Nc), Nc^(-1), 0, -3/(2*Nc), -3/(2*Nc), Nc^(-1), 0, 1/(2*Nc), 0, 3/Nc - Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, Nc^(-1), 2/Nc - Nf/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -3/Nc, 0, 2/Nc - (2*Nf)/Nc, -3/(2*Nc), 2/Nc, Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), Nc^(-1), 1/(2*Nc), Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, -4/Nc, -Nc^(-1), 0, 0, 2/Nc, -Nc^(-1) + Nf/Nc, 0, -2/Nc, -Nc^(-1), 0, Nc^(-1), 0, 0, 1/(2*Nc), 2/Nc, -2/Nc, 2/Nc, 0, 0, 0, -2/Nc, 0, 3/(2*Nc), 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), 0, 0, 2/Nc, Nc^(-1), 0, 1/(2*Nc), 0, -4/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, -4/Nc, 1/(2*Nc), 2/Nc, 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1, 0, 0, 1/2, -1/2, 0, 0, 0, -1, 0, 0, 1/2, 0, 0, 3/2, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1) - Nf/Nc, Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 2/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 6/Nc, 0, 2/Nc + Nf/Nc, 0, 0, -6/Nc, -3/(2*Nc), 0, 0, -6/Nc, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, -12/Nc, Nc^(-1), 0, 6/Nc, Nc^(-1), -6/Nc, 2/Nc - (2*Nf)/Nc, -6/Nc, 0, 0, 6/Nc, 6/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 5 + Nf, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), (-2*Nf)/Nc, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 2/Nc, Nc^(-1), 0, 0, 1/(2*Nc), 0, Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc, 0, 0, 10/Nc, 8/Nc, 0, -8/Nc, -4/Nc, 0, 0, -4/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 8/Nc, 0, -12/Nc, 0, -12/Nc, -8/Nc, 0, 8/Nc, 8/Nc, 0, 0, 0, 2/Nc, 0, 2/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -8/Nc, 4/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 6 + Nf/2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 3/(2*Nc), 0, 0, 0, -2/Nc, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -3/(2*Nc), -3/(2*Nc), 0, -1/(2*Nc), Nc^(-1) + Nf/Nc, 3/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 0, 1/(2*Nc), 3/Nc - Nf/Nc, 0, -3/(2*Nc), -3/(2*Nc), Nc^(-1), 0, 0, 0, 0, -4/Nc, 0, Nc^(-1), 0, 2/Nc - Nf/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 2/Nc - (2*Nf)/Nc, 0, -3/Nc, Nc^(-1), 2/Nc, Nc^(-1) + Nf/(2*Nc), Nf/(2*Nc), 0, -Nc^(-1), Nc^(-1), 0, Nc^(-1), 1/(2*Nc), -3/(2*Nc), -Nc^(-1), 0, -Nc^(-1), -4/Nc, 0, 0, 2/Nc, 3/(2*Nc), 0, 2/Nc, -Nc^(-1), 0, Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 2/Nc, -2/Nc, 0, 0, 0, -2/Nc, 0, -Nc^(-1) + Nf/Nc, 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), 0, 0, -4/Nc, Nc^(-1), 0, 1/(2*Nc), 0, 2/Nc, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 2/Nc, 1/(2*Nc), -4/Nc, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 1/(2*Nc), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 5, 1/2, -1/2, 0, 0, 0, -1, 0, 0, 0, 1/2, 3/2, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -Nc^(-1) - Nf/Nc, Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 1/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 0, 1/(2*Nc), 0, 0, 2/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc), 3/(2*Nc), 0, 0, -2/Nc, 5/(2*Nc), 5/(2*Nc), -2/Nc, 0, 0, 1/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 1/(2*Nc) - Nf/Nc, 0, 0, -2/Nc, -3/Nc, -2/Nc, 0, 0, 3/Nc - Nf/Nc, 3/Nc - Nf/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, -3/Nc, 0, -3/Nc, 7/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, -6/Nc, Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 1/(2*Nc) + Nf/(2*Nc), 7/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 4/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -4/Nc, 0, -2/Nc, -3/Nc, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 1/(2*Nc), 0, 2/Nc, -Nc^(-1), 0, 2/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 6 + Nf/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), -4/Nc, 0, 0, 4/Nc, 0, 2/Nc + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, -5/Nc, 0, 0, -5/Nc, 0, 0, -Nc^(-1), 5/(2*Nc), -3/Nc, 0, 5/(2*Nc), -Nc^(-1), -3/Nc, 0, 5/(2*Nc), Nc^(-1) + Nf/Nc, 5/(2*Nc), 2/Nc, 0, -3/Nc, -3/Nc, 2/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 7/(2*Nc) - Nf/Nc, 7/(2*Nc) - Nf/Nc, 0, 0, Nc^(-1) + Nf/Nc, -3/(2*Nc), 3/Nc, -3/(2*Nc), -2/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, -3/Nc, -3/Nc, 3/Nc, 3/Nc, 4/Nc - (2*Nf)/Nc, -Nc^(-1) + Nf/Nc, Nc^(-1), -3/Nc, 0, 0, 2/Nc, 0, 0, 2/Nc, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, -4/Nc, 0, 0, -4/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 2/Nc, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -1, 0, 0, -1, -2, 4 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), -4/Nc, -2/Nc, Nc^(-1), 0, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 12/Nc, 0, Nc^(-1) + Nf/Nc, 12/Nc, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, -12/Nc, 4/Nc, 0, 0, 0, -8/Nc, 0, 0, 2/Nc, 0, -12/Nc, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, -2, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, -2/Nc, 0, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 4/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, Nf/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 4/Nc, 16/Nc, 0, 4/Nc, 4/Nc, 16/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 4/Nc, 16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, -16/Nc, 0, 0, 0, 0, 0, -8/Nc, 0, -16/Nc, -16/Nc, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 6, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc + Nf/Nc, Nc^(-1), 0, 0, 0, 4/Nc - (2*Nf)/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 6/Nc, 0, 0, -1/(2*Nc) + Nf/(2*Nc), 0, 6/Nc, 0, -1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, 6/Nc, 6/Nc, 0, Nc^(-1) + Nf/Nc, 0, 0, Nc^(-1), 0, -2/Nc, 0, 6/Nc, 0, 0, 0, -2/Nc, -6/Nc, 0, 0, 0, 0, 6/Nc, -6/Nc, 6/Nc - (2*Nf)/Nc, -6/Nc, -6/Nc, 0, 0, 0, 0, -Nc^(-1), 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 4/Nc, 0, Nc^(-1), 0, 0, -6/Nc, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 6 + Nf, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 2/Nc, 2/Nc - Nf/Nc, -2/Nc + Nf/Nc, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 2/Nc + (2*Nf)/Nc, 0, -Nc^(-1), 0, 0, -Nc^(-1), 8/Nc - (4*Nf)/Nc, 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, Nc^(-1), 0, Nc^(-1), 8/Nc, 0, 0, 0, -4/Nc, 0, 0, -8/Nc, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), Nc^(-1), 0, 0, -2/Nc + (2*Nf)/Nc, 0, 2/Nc, 0, Nc^(-1), 0, 0, -6/Nc, -6/Nc, 0, 0, -8/Nc, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 4/Nc, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, 0, 0, 4/Nc, 2/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 2, 3, 0, 0, -2, 0, 0, -2, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, 0, 2/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, -6/Nc, 0, Nc^(-1), 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), 0, 0, 0, -(Nf/Nc), 0, 0, 0, -2/Nc, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, -3/Nc, 0, 0, 0, -3/Nc, 12/Nc, 0, 12/Nc, 0, 2/Nc + (2*Nf)/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 6/Nc - (2*Nf)/Nc, 0, 0, 0, -12/Nc, 0, 12/Nc, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 4/Nc, -8/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -4, 0, 6 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -4/Nc, (2*Nf)/Nc, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -6/Nc, 0, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 12/Nc, 48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, -48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Nf)/Nc, 3/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 0, 3/(2*Nc), -Nc^(-1), 0, 0, 9/(2*Nc), 5/(2*Nc), 0, -Nc^(-1), 3/Nc - Nf/Nc, 0, 0, 0, -4/Nc, -Nc^(-1), -2/Nc, 0, 0, 5/(2*Nc), Nc^(-1), -3/Nc, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), 0, 0, -6/Nc, 4/Nc, -3/Nc, -1/(2*Nc), 0, 0, 0, -3/(2*Nc), Nc^(-1) + Nf/(2*Nc), 2/Nc, 0, 0, -3/Nc, 0, 2/Nc, 0, 2/Nc, 0, 0, Nc^(-1), Nc^(-1), 0, -Nc^(-1), -2/Nc, -1/(2*Nc) - Nf/Nc, 3/(2*Nc), 5/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, -3/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5 + Nf/2, 1, 2, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 2/Nc - Nf/Nc, 2/Nc + Nf/(2*Nc), 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), -2/Nc, 0, -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, 3/Nc - Nf/Nc, 0, 0, 5/(2*Nc), 9/(2*Nc), 0, -Nc^(-1), -2/Nc, -Nc^(-1), -4/Nc, 0, 0, Nc^(-1), 5/(2*Nc), -3/Nc, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), -6/Nc, 0, 0, 0, -3/Nc, 0, -1/(2*Nc), 0, 0, -3/(2*Nc), 0, 2/Nc, Nc^(-1) + Nf/(2*Nc), 4/Nc, -Nc^(-1), 0, 0, 2/Nc, 2/Nc, 0, 0, -Nc^(-1) + Nf/(2*Nc), Nc^(-1), 2/Nc, -3/Nc, -2/Nc, -1/(2*Nc) - Nf/Nc, 3/(2*Nc), 5/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -3/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 5 + Nf/2, 0, 2, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 2/Nc - Nf/Nc, 2/Nc + Nf/(2*Nc), 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 6/Nc, 0, 0, 0, 3/(2*Nc), -6/Nc, 0, 0, 4/Nc - Nf/Nc, -6/Nc, 0, 0, 5/(2*Nc), 0, 0, 0, 0, -4/Nc, -6/Nc, 0, 0, 1/(2*Nc) - Nf/Nc, 6/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), -12/Nc, -3/Nc, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 6/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 2/Nc, 0, 0, 1/(2*Nc) + Nf/Nc, 0, 0, 0, -6/Nc, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 12/Nc, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 5 + (3*Nf)/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 2/Nc - Nf/Nc, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 6/Nc, 0, 0, 3/(2*Nc), 0, -6/Nc, 0, 5/(2*Nc), 0, -6/Nc, 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, -6/Nc, 0, 1/(2*Nc) - Nf/Nc, 6/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, -3/Nc, -12/Nc, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 6/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 2/Nc, 0, 12/Nc, 1/(2*Nc) + Nf/Nc, 0, 0, 0, -6/Nc, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 1, 5 + (3*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 2/Nc - Nf/Nc, 0, 0, 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -1/(2*Nc), -1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), -Nc^(-1), 0, -3/(2*Nc), Nc^(-1), -3/(2*Nc), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, Nc^(-1), Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), 0, 3/Nc - Nf/Nc, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 3/Nc - Nf/Nc, 0, 2/Nc, 2/Nc, -2/Nc, 0, -4/Nc, 2/Nc, 0, -Nc^(-1), 3/Nc - Nf/Nc, Nc^(-1), Nc^(-1) + Nf/Nc, -6/Nc, Nc^(-1), -2/Nc, -Nc^(-1), 0, 0, -4/Nc, 0, 0, 4/Nc, 0, 2/Nc, -2/Nc, Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 2/Nc, Nc^(-1), 2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 1/(2*Nc), 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 1, 0, 1, 0, 0, 0, 1/2, 1/2, 0, 0, 6, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -6/Nc, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 2/Nc - Nf/Nc, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, -6/Nc, 4/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), -3/Nc, 0, 1/(2*Nc), 1/(2*Nc), -3/Nc, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -3/(2*Nc), 0, 0, Nc^(-1), Nc^(-1), 0, 2/Nc - Nf/Nc, -2/Nc, 2/Nc - Nf/Nc, Nc^(-1), -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, 2/Nc, 0, 1/(2*Nc), 0, 1/(2*Nc), Nc^(-1), -4/Nc, 0, -2/Nc, -2/Nc, 0, 0, -4/Nc, 1/(2*Nc), 0, 2/Nc, -4/Nc, 0, Nc^(-1), 3/Nc + Nf/Nc, 0, 0, 2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 4/Nc, 4/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 5, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), (-2*Nf)/Nc, 0, 1/(2*Nc), 0, Nc^(-1), 0, 2/Nc, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, Nf/Nc, 0, -4/Nc, 0, 0, 0, Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 6/Nc, 0, 3/Nc, -12/Nc, 0, 0, -12/Nc, 0, -6/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 4/Nc, 0, 0, 0, -6/Nc, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, -4/Nc, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, -6/Nc, 0, 0, 0, 5/Nc - (2*Nf)/Nc, -Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 3 + 2*Nf, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, -4/Nc, 0, 0, 5/Nc + Nf/Nc, -2/Nc, 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -3/Nc, -3/Nc, 2/Nc, -8/Nc, 0, 0, 2/Nc + Nf/Nc, 0, Nc^(-1), 2/Nc + Nf/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, Nc^(-1), Nc^(-1), -2/Nc, 8/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, -8/Nc, 0, 0, 2/Nc, 0, -4/Nc, 4/Nc, 0, -4/Nc, 2/Nc, 0, 2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -4/Nc, 0, 0, -2/Nc, 2/Nc, 0, Nc^(-1), 0, 4/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, 0, 4/Nc, 0, 0, 0, Nf/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, -3/Nc, -3/Nc, 0, 0, 0, -3/Nc, -3/Nc, 0, 0, -3/Nc, -3/Nc, 0, 0, 2/Nc, 6/Nc, 2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, -3/Nc, -3/Nc, 0, 0, Nc^(-1), 3/Nc, -2/Nc + Nf/Nc, 3/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 5/Nc - Nf/Nc, 0, 0, 0, 4/Nc, -6/Nc, -6/Nc, 5/Nc + Nf/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 5/Nc - Nf/Nc, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 2, 0, 3 + Nf, 0, 0, 0, 0, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 5/(2*Nc), -2/Nc, 0, 0, -4/Nc, -2/Nc, 0, 5/Nc + Nf/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), Nc^(-1), 0, -4/Nc, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, -3/Nc, 0, -3/Nc, 0, 0, -2/Nc, -2/Nc, 0, 0, -4/Nc, 0, 0, -2/Nc, 0, -2/Nc, Nc^(-1) + Nf/Nc, -4/Nc, 0, 0, 0, 0, 2/Nc, Nc^(-1), 0, Nc^(-1), Nc^(-1) + Nf/Nc, 0, 0, 6/Nc - (2*Nf)/Nc, 6/Nc - (2*Nf)/Nc, 8/Nc, 0, -4/Nc, Nc^(-1), 0, -2/Nc, 0, 2/Nc, 0, 0, 0, 2/Nc, -2/Nc, 4/Nc, 4/Nc, -8/Nc, 0, 0, 0, 0, Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), -8/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, -2, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, Nc^(-1), 4/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -4/Nc, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, Nc^(-1), -3/Nc, 0, 0, -3/Nc, Nc^(-1), 0, 0, Nc^(-1) + Nf/Nc, 2/Nc, Nc^(-1) + Nf/Nc, 0, 0, -4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, Nc^(-1), 2/Nc, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 6/Nc - (2*Nf)/Nc, 2/Nc, 2/Nc + (2*Nf)/Nc, 2/Nc, -4/Nc, 2/Nc, 0, 6/Nc - (2*Nf)/Nc, -4/Nc, -4/Nc, 8/Nc, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -4/Nc, 0, 0, Nc^(-1), 4/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, -2, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, Nf/Nc, 0, 0, 3/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 6/Nc - Nf/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), Nc^(-1), 0, 1/(2*Nc), -1/(2*Nc), -1/(2*Nc), 1/(2*Nc), -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), -Nc^(-1), 1/(2*Nc), -Nc^(-1), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc), 3/(2*Nc), Nc^(-1), 3/(2*Nc), -4/Nc, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), Nc^(-1), 0, -2/Nc, 0, -2/Nc, 0, 0, -3/(2*Nc), -3/(2*Nc), 0, -4/Nc, Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 2/Nc - Nf/Nc, -2/Nc, 4/Nc, 4/Nc, -2/Nc, 0, 4/Nc, 1/(2*Nc), 0, -Nc^(-1), 2/Nc - Nf/Nc, -3/Nc, 0, Nc^(-1), 0, 0, -Nc^(-1), 2/Nc, 2/Nc, -8/Nc, 0, 0, 4/Nc, 0, 1/(2*Nc), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 6, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, -Nc^(-1), 0, -2/Nc + Nf/Nc, 2/Nc, 0, Nc^(-1), 2/Nc - Nf/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 4/Nc - Nf/Nc, 0, 0, 0, Nc^(-1), 1/(2*Nc), -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 2/Nc, 0, 0, -2/Nc, -2/Nc, 0, -4/Nc, 0, 2/Nc, 0, -4/Nc, 0, 0, 2/Nc, -4/Nc, 0, 2/Nc + Nf/Nc, 2/Nc, 2/Nc + Nf/Nc, 0, 2/Nc, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, -3/Nc, -2/Nc, 0, 2/Nc, 2/Nc, 4/Nc - (2*Nf)/Nc, -2/Nc, 8/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, -4/Nc, 8/Nc, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -4, 6, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, (2*Nf)/Nc, 0, 0, 3/Nc, -4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -Nc^(-1), -6/Nc, 0, 0, 0, Nc^(-1), 0, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, -6/Nc, 0, 0, -6/Nc, 0, 0, 4/Nc, -6/Nc, 0, 0, -6/Nc, 4/Nc, 0, 0, 4/Nc, 0, 4/Nc, 0, 0, -6/Nc, -6/Nc, 0, 0, 10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, -2/Nc, 0, 0, 0, 0, 0, 6/Nc + (2*Nf)/Nc, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, -2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 4 + Nf, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, 0, 0, 2/Nc + Nf/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 3/Nc, -Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, -6/Nc, 0, 12/Nc, 0, 0, 4/Nc, 0, 0, 0, 4/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc - (2*Nf)/Nc, 0, 0, 0, 0, -24/Nc, 24/Nc, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 4/Nc + (2*Nf)/Nc, 0, 0, 0, 0, -12/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 4 + 2*Nf, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 2/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 3/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 36/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -36/Nc, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -36/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 3/2, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 + (3*Nf)/2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 15/(2*Nc) + (3*Nf)/(2*Nc), 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, -48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 + 3*Nf, -4, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -6/Nc, 0, 2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, 3/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, -12/Nc, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 12/Nc, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 6 + (5*Nf)/2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, -2/Nc, 0, 3/(2*Nc), 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 2/Nc, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36/Nc, 0, 0, 0, 0, -72/Nc, 36/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, -3, 3 + (7*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 15/(2*Nc) + (3*Nf)/(2*Nc), -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, -48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 6 + 2*Nf, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc + Nf/Nc, 4/Nc - (2*Nf)/Nc, 0, Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, -6/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -72/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, -6, 6 + 2*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Nf)/Nc, -6/Nc, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 6/Nc - (3*Nf)/Nc, 3/Nc, 0, 0, 0, 0, 0, 0, 0}, {6/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, -6/Nc, 5/Nc, 10/Nc, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, Nc^(-1), 0, -4/Nc, 0, 0, -2/Nc, 0, -4/Nc, -4/Nc, 2/Nc, 0, -4/Nc, -8/Nc, 0, 4/Nc, 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 10/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 5/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 2/Nc, 0, -2/Nc, 0, Nc^(-1), -2/Nc, Nc^(-1), -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, (2*Nf)/Nc, -2/Nc, 0, 0, 0, 0, 4/Nc - Nf/Nc, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2/Nc, -2/Nc, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {4/Nc - Nf/Nc, -8/Nc, 4/Nc, 4/Nc, 0, -3/Nc, -4/Nc, 0, 0, 2/Nc, 0, -4/Nc, -4/Nc, 0, 0, 5/Nc, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, -2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, -4/Nc, 0, 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 2/Nc, 0, 5/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc + Nf/Nc, 6/Nc, 5/Nc, 5/Nc, -2/Nc, Nc^(-1), -6/Nc, -2/Nc, 5/Nc, 5/Nc, 0, 0, 0, 0, 0, -2/Nc, 6/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(5*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 20/Nc - (5*Nf)/Nc, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20/Nc, -10/Nc, -10/Nc, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/Nc, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 10, 0, 0, 0, -10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 10/Nc, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 5/Nc, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), 5/(2*Nc), 5/(2*Nc), -2/Nc, -Nc^(-1), 0, -1/(2*Nc), 0, 1/(2*Nc), 0, -2/Nc, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, -2/Nc, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 5/(2*Nc), -2/Nc, -Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, -Nc^(-1), -2/Nc, -Nc^(-1), -1/(2*Nc), -2/Nc, 0, -2/Nc, 3/Nc - Nf/Nc, 0, 0, 3/(2*Nc), 9/(2*Nc) - Nf/Nc, -2/Nc, -2/Nc, -Nc^(-1), Nc^(-1), -3/(2*Nc), Nc^(-1), 0, 0, -2/Nc, 5/Nc, -2/Nc, 0, -2/Nc, 0, -Nc^(-1), 1/(2*Nc), 2/Nc, 2/Nc, 0, -3/Nc, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), Nc^(-1), 3/(2*Nc), -1/(2*Nc), Nf/Nc, 0, 0, 0, -2/Nc, 3/Nc, 0, 9/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, -1/(2*Nc), -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), -2/Nc, 0, 2/Nc, 0, 2/Nc, Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 9 + Nf/2, 0, -1/2, 0, -1, 0, 0, -2, 0, -1, 1/2, 1, 1/2, 0, 0, 0, -1/2, 0, 0, -1, 0, -1/2, 0, 0, 1/2, 0, Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, -2/Nc, Nc^(-1), -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, 1/(2*Nc), Nc^(-1), Nc^(-1), 0, Nc^(-1), -Nc^(-1), -2/Nc, 0, 0, 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, 1/(2*Nc), 2/Nc - Nf/Nc, 0, -2/Nc, 0, 0, -2/Nc, 1/(2*Nc), -2/Nc, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2/Nc, 2/Nc - Nf/Nc, 0, 0, 2/Nc, 4/Nc, 0, -2/Nc, 0, 0, -Nc^(-1), Nc^(-1), 0, 2/Nc, -Nc^(-1), -1/(2*Nc), 2/Nc, -3/(2*Nc), 3/Nc, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, -2/Nc, 0, -2/Nc, -2/Nc, -Nc^(-1), 0, -Nc^(-1), -4/Nc, 1/(2*Nc), -4/Nc, -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 2/Nc, 0, 2/Nc, Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 0, 0, -3/(2*Nc), -2/Nc, -2/Nc, -2/Nc, 5/(2*Nc), 0, 1/(2*Nc), 0, -2/Nc, 2/Nc, Nc^(-1), 0, 0, 3/(2*Nc), 0, Nc^(-1), 2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -1/(2*Nc), 3/Nc, 1/(2*Nc), -2/Nc, 5/(2*Nc), 0, 0, -2/Nc, 3/(2*Nc), 1/(2*Nc), -2/Nc, 5/Nc, -4/Nc, 0, Nc^(-1) + Nf/(2*Nc), 6/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 7 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, Nf/Nc, -2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 2/Nc - Nf/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc^(-1), 5/(2*Nc), -2/Nc, 5/(2*Nc), -Nc^(-1), 0, -1/(2*Nc), 0, -Nc^(-1), 0, 5/Nc, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, -2/Nc, -2/Nc, 1/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, 1/(2*Nc), -2/Nc, 0, -Nc^(-1), -2/Nc, -2/Nc, -1/(2*Nc), -2/Nc, -2/Nc, -2/Nc, 3/Nc - Nf/Nc, 0, -3/Nc, 3/(2*Nc), 9/(2*Nc) - Nf/Nc, -2/Nc, 0, -Nc^(-1), Nc^(-1), -3/(2*Nc), Nc^(-1), 0, 0, -2/Nc, -2/Nc, 2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 2/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), -Nc^(-1), Nc^(-1), 0, 0, 5/(2*Nc), 0, 3/Nc, 0, -2/Nc, 0, -2/Nc, 2/Nc, 0, -Nc^(-1), Nc^(-1), 0, 0, 2/Nc, 0, -1/(2*Nc), -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 1/(2*Nc), -Nc^(-1), 9/(2*Nc) - Nf/Nc, 0, 0, 0, -Nc^(-1), Nf/Nc, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, -1/2, 0, 9 + Nf/2, 0, -1, 0, -2, 0, 0, -1, 1/2, 1, 1/2, 0, -1/2, 0, -1/2, 0, -1, 0, 0, 0, 0, 0, 1/2, 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, 2/Nc - Nf/Nc, 0, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, 1/(2*Nc), -2/Nc, Nc^(-1), 0, Nc^(-1), -Nc^(-1), -2/Nc, 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, Nf/(2*Nc), -2/Nc, 0, -2/Nc, 0, -2/Nc, 0, 1/(2*Nc), Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2/Nc, 2/Nc + Nf/Nc, Nc^(-1), Nc^(-1), 0, 0, (2*Nf)/Nc, 0, Nc^(-1), -2/Nc, 2/Nc + Nf/Nc, -4/Nc, 0, 8/Nc - (2*Nf)/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 4/Nc - Nf/Nc, 0, 0, -2/Nc, 4/Nc, 6/Nc - (2*Nf)/Nc, 4/Nc, -4/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 2/Nc + Nf/Nc, 0, 0, 0, -4/Nc, 0, 0, 8/Nc, -2/Nc, -8/Nc, 0, 0, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 4/Nc, -4/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 1, 10, 0, -4, 0, 0, 0, 0, 2, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, Nc^(-1), -2/Nc, -2/Nc, Nc^(-1), 0, 0, 2/Nc, 2/Nc, 0, 0, 0, 4/Nc, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 2/Nc, -4/Nc, Nc^(-1), -2/Nc, -2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 5/(2*Nc), 5/(2*Nc), -2/Nc, 0, 0, 0, -1/(2*Nc), 0, 0, Nc^(-1), Nc^(-1), 0, -Nc^(-1), -1/(2*Nc), -Nc^(-1), 3/(2*Nc), 2/Nc, -Nc^(-1), -Nc^(-1), -1/(2*Nc), Nc^(-1), 0, 0, 0, -3/Nc, -2/Nc, 0, -2/Nc, 0, -2/Nc, -4/Nc, 0, 0, 0, 4/Nc, 9/(2*Nc) - Nf/Nc, 0, Nc^(-1), -2/Nc, 2/Nc + Nf/Nc, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -3/Nc, -4/Nc, 4/Nc - Nf/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 2/Nc, -2/Nc, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 3/(2*Nc), Nc^(-1), -Nc^(-1), Nc^(-1), 0, 4/Nc, 3/(2*Nc), -2/Nc, 0, -Nc^(-1), -1/(2*Nc), -4/Nc, 9/(2*Nc) - Nf/Nc, 0, -2/Nc, -Nc^(-1), 3/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, Nc^(-1), -1/(2*Nc), 0, -1/(2*Nc), 2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -1/(2*Nc), 0, -Nc^(-1), -2/Nc, 1/(2*Nc), Nc^(-1), 0, 0, 0, 2/Nc + Nf/Nc, -1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 0, -1, 0, 9 + Nf/2, 0, -1/2, -1/2, 0, 0, -1, 0, 1, 0, 1/2, 0, -1, 0, 0, 0, -2, 1/2, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, Nc^(-1), Nc^(-1), 0, 0, -Nc^(-1), 0, Nf/(2*Nc), -2/Nc, 2/Nc - Nf/Nc, 0, 0, 2/Nc + Nf/(2*Nc), -2/Nc, 0, Nc^(-1), Nc^(-1), -2/Nc, Nc^(-1), 0, 1/(2*Nc), Nc^(-1), -2/Nc, 0, -2/Nc, 0, 0, 0, -2/Nc, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 2/Nc, 2/Nc + Nf/Nc, 2/Nc + Nf/Nc, Nc^(-1), 0, 2/Nc, 0, Nf/Nc, 0, 2/Nc, 0, 2/Nc, -4/Nc, 0, -2/Nc, 4/Nc, -2/Nc, 0, 0, 0, Nf/Nc, 2/Nc, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, -4/Nc, 2/Nc + Nf/Nc, 8/Nc - (2*Nf)/Nc, -Nc^(-1), 0, -2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 6/Nc - Nf/Nc, 2/Nc, 0, -6/Nc, 0, 8/Nc - (2*Nf)/Nc, 0, 0, -4/Nc, 0, 0, -Nc^(-1), -2/Nc, 0, 0, 4/Nc, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 4/Nc, -2/Nc, -2/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -4, 1, 10, 0, 0, -4, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, Nc^(-1), 0, 0, 2/Nc, 4/Nc, -2/Nc, Nc^(-1), 0, 0, 2/Nc, -4/Nc, Nc^(-1), 0, -2/Nc, 2/Nc, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Nc^(-1), 0, 5/(2*Nc), 3/(2*Nc), -Nc^(-1), 3/Nc, 0, 0, -2/Nc, -1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, -Nc^(-1), 0, -1/(2*Nc), 0, 13/(2*Nc) - (2*Nf)/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), -2/Nc, -3/Nc, 0, -2/Nc, -Nc^(-1), -1/(2*Nc), 0, 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 1/(2*Nc), 0, 0, 0, -Nc^(-1), -2/Nc, -2/Nc, 0, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 0, 5/Nc - Nf/Nc, 0, -2/Nc, 3/(2*Nc), 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, -1/(2*Nc), 0, 0, 2/Nc, 0, -Nc^(-1), -2/Nc, -Nc^(-1), 0, -2/Nc, 2/Nc, 3/Nc, 0, -1/(2*Nc), -2/Nc, Nc^(-1), 3/(2*Nc), -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), Nc^(-1), Nc^(-1), 3/Nc, -1/(2*Nc), -2/Nc, -Nc^(-1), -1/(2*Nc), 0, 2/Nc, 0, Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, -3/Nc, 2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -2, 0, -1/2, 0, 9 + Nf/2, -1/2, 0, 0, -1/2, 1, 1/2, 0, 1/2, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1/2, -1, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, -2/Nc, Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 1/(2*Nc), 2/Nc - Nf/Nc, -2/Nc, 0, Nc^(-1), 2/Nc + Nf/(2*Nc), Nc^(-1), -2/Nc, 0, 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, Nf/(2*Nc), Nc^(-1), 0, 0, -2/Nc, 0, 0, 1/(2*Nc), -2/Nc, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -Nc^(-1), 5/(2*Nc), 3/(2*Nc), -Nc^(-1), 3/Nc, 0, 0, 0, -1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), Nc^(-1), 0, 2/Nc, 3/Nc, 0, -2/Nc, 0, -Nc^(-1), 0, -1/(2*Nc), 0, -2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, -Nc^(-1), 0, 5/Nc - Nf/Nc, 0, -2/Nc, -Nc^(-1), -2/Nc, 0, 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 1/(2*Nc), Nc^(-1), 0, -2/Nc, 1/(2*Nc), -2/Nc, 13/(2*Nc) - (2*Nf)/Nc, -2/Nc, -Nc^(-1), -1/(2*Nc), 0, 2/Nc, 0, -3/Nc, 0, -2/Nc, 3/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, -1/(2*Nc), -2/Nc, 3/Nc, -2/Nc, Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), -3/Nc, Nc^(-1), 1/(2*Nc), 0, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, -Nc^(-1), -1/(2*Nc), 0, 2/Nc, 3/(2*Nc), -1/(2*Nc), 0, Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 2/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -2, 0, 0, 0, -1/2, 0, -1/2, 9 + Nf/2, 0, 0, -1/2, 1, 1/2, 0, 0, 0, -1, 0, 0, 0, -1, 1/2, 0, 0, -1/2, -1, Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, 1/(2*Nc), -2/Nc, -2/Nc, 0, Nc^(-1), 2/Nc + Nf/(2*Nc), Nc^(-1), -2/Nc, Nc^(-1), 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, 1/(2*Nc), -2/Nc, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 2/Nc - Nf/Nc, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2/Nc, 0, 2/Nc, 2/Nc, 2/Nc + Nf/Nc, -2/Nc, 0, 4/Nc, 2/Nc, -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, -2/Nc, Nf/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, -4/Nc, 2/Nc + Nf/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 4/Nc, -4/Nc, 0, Nc^(-1), 8/Nc - (3*Nf)/Nc, Nc^(-1), -4/Nc, 2/Nc + Nf/Nc, 0, 0, -2/Nc, -8/Nc, 2/Nc + Nf/Nc, 8/Nc - (2*Nf)/Nc, -2/Nc, 0, 0, 0, 4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, -2/Nc, 0, 4/Nc, -2/Nc, -4/Nc, 4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 1, 1, 10, 0, 0, 0, 0, -4, 1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, Nc^(-1), 0, 0, 2/Nc, 2/Nc, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, -2/Nc, 0, -4/Nc, Nc^(-1), 2/Nc, 0, -2/Nc, Nc^(-1), 0, 0, Nc^(-1), 4/Nc, Nc^(-1), 0, 0, 0, 0, -2/Nc, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2/Nc, 0, -2/Nc, -2/Nc, -2/Nc, 2/Nc + Nf/Nc, 0, -4/Nc, 0, 2/Nc, 0, 2/Nc, 0, -4/Nc, 0, 0, -2/Nc, 0, 2/Nc, Nc^(-1), -4/Nc, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, -(Nf/Nc), 4/Nc, 0, -4/Nc, -2/Nc, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 2/Nc, 0, 0, 4/Nc, 0, 0, 0, -2/Nc, -2/Nc, -2/Nc, -2/Nc, 0, -4/Nc, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, -Nc^(-1), 4/Nc, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 4/Nc, 2/Nc + Nf/Nc, -4/Nc, 0, 0, Nc^(-1), 0, 0, 4/Nc, Nc^(-1), 0, 4/Nc, Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 8/Nc - (2*Nf)/Nc, 0, Nf/Nc, -Nc^(-1), -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, 1, 1, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, Nf/Nc, 2/Nc, 0, 4/Nc - (2*Nf)/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, -4/Nc, -4/Nc, -4/Nc, 2/Nc, 2/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 0, 11/(2*Nc), -3/Nc, -Nc^(-1), 0, 0, -2/Nc, -2/Nc, -3/Nc, 5/(2*Nc), 3/Nc, 0, 0, -Nc^(-1), -2/Nc, 0, -Nc^(-1), -2/Nc, 0, -4/Nc, -3/Nc, 5/(2*Nc), 3/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, -2/Nc, 5/(2*Nc), -4/Nc, 0, Nc^(-1), -Nc^(-1), 3/Nc, -Nc^(-1), 6/Nc - Nf/Nc, 0, 0, 0, 0, 5/(2*Nc), 0, 5/(2*Nc), 0, -4/Nc, -2/Nc, 2/Nc, 0, -4/Nc, -2/Nc, 0, 4/Nc, 3/Nc + Nf/(2*Nc), 0, 0, 0, 0, 3/Nc + Nf/Nc, -2/Nc, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, -1/(2*Nc), 3/Nc, -Nc^(-1), -2/Nc, 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -2, 0, -1, -1, 0, 0, 9 + Nf, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, Nc^(-1), 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, -2/Nc, 0, 4/Nc + Nf/Nc, 0, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-4/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 3/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, -4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, -6/Nc, 0, 0, 0, -4/Nc, 3/Nc, -4/Nc, -Nc^(-1), 0, 0, 2/Nc, 0, 0, -4/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 3/(2*Nc), Nc^(-1), 3/(2*Nc), 9/(2*Nc), 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, 3/(2*Nc), 0, 0, 0, 0, 0, 7/Nc, -1/(2*Nc), 2/Nc + Nf/Nc, 1/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, -3/Nc, 0, 0, 0, 0, 9/(2*Nc), 0, 0, 0, -2/Nc, -1/(2*Nc), -2/Nc, 7/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + (3*Nf)/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -4/Nc, 0, 0, 0, -2/Nc, 0, 4/Nc, 0, 0, 0, Nc^(-1), 0, 0, 2/Nc, 1/(2*Nc), 0, Nc^(-1), Nc^(-1), 7/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, -4/Nc, 0, -2/Nc, -2/Nc, 0, 0, -3/Nc, 0, -Nc^(-1) - Nf/Nc, Nc^(-1), 4/Nc, 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 0, -4/Nc, 1/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 1/(2*Nc), 0, 7/(2*Nc), -1/(2*Nc), 0, 0, Nc^(-1), 0, -4/Nc, 0, -2/Nc, 0, -3/Nc, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 3/Nc, 0, 7/(2*Nc), 2/Nc, 1/(2*Nc), Nc^(-1), 1/(2*Nc), 0, -2/Nc, 0, -2/Nc, 0, -Nc^(-1), -1/(2*Nc), 0, -2/Nc, 0, 3/Nc, 7/(2*Nc), -2/Nc, 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 7 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, -2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Nc^(-1), 0, 0, 2/Nc, 0, 5/Nc, 2/Nc + Nf/Nc, 0, 0, Nc^(-1), 0, 2/Nc, -2/Nc, 2/Nc + Nf/Nc, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 2/Nc, 0, 2/Nc, -4/Nc, 2/Nc + Nf/Nc, -4/Nc, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 2/Nc, -2/Nc, 0, 0, 0, -2/Nc, 0, Nc^(-1), 2/Nc + Nf/Nc, -4/Nc, 2/Nc + Nf/Nc, 0, 0, 0, -4/Nc, 4/Nc, 12/Nc - (4*Nf)/Nc, 2/Nc, -8/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 2/Nc, -2/Nc, -8/Nc, 0, 4/Nc, -4/Nc, 0, 0, 4/Nc - Nf/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 1, 1, -4, 0, 2, 0, 0, 10, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -4/Nc, 0, Nc^(-1), 0, 0, Nc^(-1), 4/Nc, Nc^(-1), -2/Nc, 0, -2/Nc, 0, 2/Nc, -2/Nc, 0, Nc^(-1), 0, 0, 2/Nc, 2/Nc, Nc^(-1), 0, -2/Nc, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 7/Nc - Nf/Nc, 0, -2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, -4/Nc, -2/Nc, 0, 0, 0, -4/Nc, -6/Nc, 5/Nc, 3/Nc + Nf/Nc, 0, 0, -4/Nc, 0, -2/Nc, -4/Nc, -2/Nc, Nc^(-1) + Nf/Nc, 0, 2/Nc, 0, 0, -4/Nc, 0, 0, 5/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, -2/Nc, 6/Nc, 0, 5/Nc, -4/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 3/Nc + Nf/Nc, -2/Nc, Nc^(-1), -2/Nc, 0, 9/Nc - (2*Nf)/Nc, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, -2/Nc, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 8 + Nf, 1, -2, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, -8/Nc, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, -7/Nc, 0, 0, 0, 0, -2/Nc, -6/Nc, 0, -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 10/Nc, 0, 0, 0, 0, 12/Nc, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -2/Nc, 15/Nc, 0, 0, -6/Nc, 0, 0, -6/Nc, 0, 0, 0, 3/Nc, 0, 0, 0, 0, -2/Nc, 0, -6/Nc, 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -2, 0, 0, 8 + 2*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 5/Nc - Nf/Nc, 0, 3/(2*Nc), 2/Nc + Nf/(2*Nc), -Nc^(-1), -1/(2*Nc), -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 5/Nc - Nf/Nc, 0, 0, 0, -1/(2*Nc), -Nc^(-1), 0, -2/Nc, 0, 0, -2/Nc, -Nc^(-1), -2/Nc, -6/Nc, -2/Nc, 3/(2*Nc), 0, 2/Nc + Nf/Nc, Nc^(-1), -2/Nc, Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 3/(2*Nc), 0, -1/(2*Nc), -2/Nc, 0, -1/(2*Nc), 0, 2/Nc, -4/Nc, -Nc^(-1), 0, 0, 0, -Nc^(-1), 2/Nc, 0, -Nc^(-1), -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), 0, 0, -1/(2*Nc), -2/Nc, 4/Nc - Nf/Nc, -Nc^(-1), 5/(2*Nc), 0, 3/(2*Nc), 2/Nc, -2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), -1/(2*Nc), 0, Nc^(-1), Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), -1/(2*Nc), 2/Nc, 5/(2*Nc), -2/Nc, 2/Nc, 0, -1/(2*Nc), 3/(2*Nc), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/2, 0, -1/2, 0, -1, 0, -1, -1, 0, 0, 1, 0, 1, 0, -1/2, 0, 9 + Nf/2, 0, -1, -1, 0, -1/2, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, Nc^(-1), 0, -2/Nc, Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, Nf/(2*Nc), Nc^(-1), -2/Nc, 0, 0, -Nc^(-1), 2/Nc - Nf/Nc, 0, Nc^(-1), Nc^(-1), -2/Nc, Nc^(-1), 0, 1/(2*Nc), -2/Nc, 0, 0, 0, -2/Nc, -2/Nc, 0, Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 5/(2*Nc), 5/(2*Nc), 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 5/Nc + (5*Nf)/(2*Nc), 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 5/(2*Nc), 5/Nc + (5*Nf)/(2*Nc), 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, 0, -5/Nc, 0, 0, 0, 10/Nc, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 5/(2*Nc), -5/Nc, 0, -5/Nc, 0, -5/Nc, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 20/Nc - (5*Nf)/Nc, -5/Nc, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/2, -5, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0, 5/2, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 5/Nc, 0, -5/Nc, 0, 0, 5/(2*Nc), -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, -2/Nc, 0, 0, -4/Nc, 2/Nc, Nc^(-1), -2/Nc, -2/Nc, Nc^(-1), 2/Nc + Nf/Nc, 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, -4/Nc, -2/Nc, 0, -2/Nc, 0, 0, -Nc^(-1), -2/Nc, Nc^(-1), 2/Nc, Nc^(-1), Nc^(-1), 2/Nc, 0, -2/Nc, 0, Nc^(-1), -2/Nc, 0, -2/Nc, 0, -2/Nc, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 4/Nc, 0, -4/Nc, 0, 0, Nc^(-1), 0, 0, 2/Nc, 2/Nc + Nf/Nc, 8/Nc - (2*Nf)/Nc, 0, 2/Nc, -Nc^(-1), 0, 0, -6/Nc, Nc^(-1), 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 2/Nc, 2/Nc + Nf/Nc, Nc^(-1), Nc^(-1), 4/Nc, -2/Nc, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, -1, 0, 10, -2, -2, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), -2/Nc, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, -4/Nc, Nf/Nc, 0, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 2/Nc, -4/Nc, -4/Nc, 2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, -2/Nc, Nc^(-1), 0, 0, 2/Nc, -2/Nc, 2/Nc, 4/Nc, 2/Nc + Nf/Nc, 0, Nc^(-1), 2/Nc, 0, -4/Nc, 0, 0, -2/Nc, -2/Nc, 0, 0, 8/Nc - (2*Nf)/Nc, -2/Nc, 0, 0, 0, 0, -Nc^(-1), -2/Nc, 0, 2/Nc, Nc^(-1), Nc^(-1), 2/Nc, 0, -4/Nc, 0, 0, Nc^(-1), 0, Nc^(-1), -2/Nc, -2/Nc, -2/Nc, -2/Nc, -6/Nc, -2/Nc, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 2/Nc, Nc^(-1), -4/Nc, 0, 4/Nc - Nf/Nc, 2/Nc + Nf/Nc, 0, Nc^(-1), 0, Nc^(-1), -4/Nc, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 2/Nc + Nf/Nc, 0, 2/Nc, -Nc^(-1), Nc^(-1), 0, 4/Nc, Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1, 0, -2, 10, -2, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, Nf/Nc, Nc^(-1), -2/Nc, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, -4/Nc, 2/Nc, 4/Nc - (2*Nf)/Nc, 2/Nc, -4/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/(2*Nc), -1/(2*Nc), 1/(2*Nc), -3/(2*Nc), 0, 0, 1/(2*Nc), 0, -Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1), Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), -2/Nc, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 2/Nc - Nf/Nc, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 4/Nc - Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), 2/Nc - Nf/Nc, Nc^(-1), Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), -5/Nc, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 2/Nc, -2/Nc, 1/(2*Nc), -Nc^(-1), -Nc^(-1), -Nc^(-1), -1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 2/Nc, 1/(2*Nc), -Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 0, 1/(2*Nc), 0, 0, Nc^(-1), Nc^(-1), -Nc^(-1), -1/(2*Nc), 1/(2*Nc), 0, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 2/Nc, -Nc^(-1) + Nf/(2*Nc), 4/Nc, Nc^(-1), 1/(2*Nc), -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1, 1/2, 0, -1, 0, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, -1, 8, 0, 0, 0, 0, -2, 0, Nc^(-1), -2/Nc, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), -2/Nc, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, 2/Nc, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), -4/Nc, -Nc^(-1), -(Nf/Nc), -(Nf/Nc), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 5/Nc, 0, 7/Nc - Nf/Nc, -2/Nc, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, -2/Nc, -4/Nc, -2/Nc, Nc^(-1) + Nf/Nc, 0, 2/Nc, -2/Nc, 0, -4/Nc, -4/Nc, -6/Nc, 5/Nc, 9/Nc - (2*Nf)/Nc, 0, 0, 0, 5/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, -4/Nc, 0, 0, 0, -4/Nc, 0, 4/Nc, -2/Nc, 6/Nc, 0, 0, 0, 0, 0, 3/Nc + Nf/Nc, 0, Nc^(-1), 0, 0, -3/Nc, 0, 0, 0, 4/Nc, 0, 0, -4/Nc, 0, -2/Nc, 0, Nc^(-1), -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 1, 1, -2, 0, 0, 0, 0, 8 + Nf, 0, 0, -2, 0, 2/Nc, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -4/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), -2/Nc, 0, 2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, -2/Nc, -4/Nc, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, Nc^(-1), -(Nf/Nc), 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, -4/Nc, Nc^(-1), -4/Nc, 2/Nc, 2/Nc, Nc^(-1), -2/Nc, Nc^(-1), -2/Nc, 2/Nc, 0, 0, 2/Nc, 2/Nc, Nc^(-1), 4/Nc, 0, 0, 2/Nc, 0, 0, -2/Nc, 0, -2/Nc, Nc^(-1), Nc^(-1), Nc^(-1), -2/Nc, Nc^(-1), 0, 0, -2/Nc, 8/Nc, 0, 2/Nc, 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*Nf)/Nc, -4/Nc - (4*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 5/Nc, 0, 0, 5/Nc, 0, 5/Nc, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc - (5*Nf)/Nc, 5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 10/Nc + (5*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 20/Nc, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 5, 0, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 10/Nc, 0, 0, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -4/Nc, 9/Nc - (3*Nf)/Nc, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, -8/Nc, 2/Nc, 0, 0, 0, 0, 2/Nc, -2/Nc, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, -6/Nc, 10/Nc, 6/Nc + (2*Nf)/Nc, 0, 0, 0, -2/Nc, 2/Nc + Nf/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 4/Nc, -2/Nc, 6/Nc, 0, 5/Nc, -3/Nc, 0, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, 4/Nc, Nc^(-1), 0, 0, 0, -2/Nc, 5/Nc, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 2, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, -2, 0, 0, 8 + Nf, 0, 2/Nc, -2/Nc, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 2/Nc, -4/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Nc^(-1), 0, 0, -4/Nc, Nc^(-1), Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 6/Nc - (2*Nf)/Nc, 0, 2/Nc, 0, -2/Nc, 4/Nc - Nf/Nc, 0, -2/Nc, -2/Nc, 0, 2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -4/Nc, 4/Nc, -4/Nc, -2/Nc, 0, 0, 0, 0, 2/Nc + Nf/Nc, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), -2/Nc, 0, 0, -Nc^(-1), 0, 0, 4/Nc, 2/Nc + Nf/Nc, -2/Nc, 0, 0, -2/Nc, -2/Nc, 6/Nc, 2/Nc, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, -Nc^(-1), Nc^(-1), 2/Nc + Nf/Nc, 0, -2/Nc, Nc^(-1), 8/Nc, 2/Nc, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, -1, -1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, Nf/Nc, 2/Nc, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 2/Nc, 4/Nc - (2*Nf)/Nc, 2/Nc, -4/Nc, -4/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/(2*Nc) - Nf/Nc, -5/(2*Nc), -3/(2*Nc), 0, 3/(2*Nc), 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, -2/Nc, 0, 2/Nc, 0, -Nc^(-1), 0, -3/Nc, 0, -2/Nc, -3/(2*Nc), 0, -4/Nc, 0, 2/Nc, 0, -3/Nc, 0, -1/(2*Nc), 5/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 5/(2*Nc), 3/(2*Nc), 0, 0, 7/(2*Nc), 5/(2*Nc), 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -Nc^(-1), 0, 1/(2*Nc), 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, -3/Nc, 0, 2/Nc + Nf/Nc, 0, 0, 2/Nc, 0, 0, -3/(2*Nc), 0, 0, -3/Nc, 0, 0, 0, 2/Nc, 0, -3/Nc, 0, 5/(2*Nc), 0, 9/(2*Nc) - (2*Nf)/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 3/(2*Nc), 0, -1/(2*Nc) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), -Nc^(-1), 0, 2/Nc, 0, -3/Nc, 0, -3/Nc, 0, -3/Nc, 2/Nc, 0, 0, 3/(2*Nc), 0, 0, 0, -Nc^(-1), Nc^(-1), -3/Nc, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 5/(2*Nc), 0, 4 + Nf, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1/2, 0, 0, 0, -1, 0, 0, 0, 0, 1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), -4/Nc, -Nc^(-1), 0, -1/(2*Nc), -1/(2*Nc), 0, 0, 0, 0, 5/(2*Nc), 0, 0, 5/(2*Nc), 0, 0, 0, 0, 5/Nc, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), -2/Nc, 2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, -Nc^(-1), -1/(2*Nc), 2/Nc, -1/(2*Nc), -2/Nc, -3/Nc, 0, 0, 0, -4/Nc, 0, 0, 7/(2*Nc), 0, 0, -3/Nc, -4/Nc, 3/Nc, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 7/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 3/Nc - Nf/Nc, 0, 0, 0, 0, -6/Nc, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 2/Nc, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 2/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, -4/Nc, 0, 5/(2*Nc), 5/(2*Nc), 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), -2/Nc, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc - Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5 + Nf, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 2/Nc - Nf/Nc, 0, 3/Nc, Nc^(-1), Nc^(-1), 3/Nc, -4/Nc, 0, 5/(2*Nc), -Nc^(-1), 2/Nc, 0, -Nc^(-1), 5/(2*Nc), 2/Nc, 0, -2/Nc, -Nc^(-1), -2/Nc, 0, 0, -1/(2*Nc), -1/(2*Nc), -2/Nc, 0, -2/Nc, -2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 5/(2*Nc), 5/(2*Nc), 0, 2/Nc, -2/Nc, 1/(2*Nc), 2/Nc, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 0, -2/Nc, -2/Nc, 0, 0, 0, 1/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, -2/Nc, 3/(2*Nc), 2/Nc, 3/(2*Nc), 0, 0, -2/Nc, Nc^(-1), 3/(2*Nc), 2/Nc, 0, 0, 3/(2*Nc), Nc^(-1), -2/Nc, 0, 0, -2/Nc, -2/Nc, 0, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 2/Nc, Nc^(-1), 0, -6/Nc, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4 + Nf/2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 11/(2*Nc) - Nf/Nc, 0, 0, 0, 11/(2*Nc) - Nf/Nc, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 5/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 4/Nc, 0, Nc^(-1) + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 12/Nc, 6/Nc, 0, -6/Nc, 0, -6/Nc, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, -6/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, -6/Nc, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 8 + (3*Nf)/2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/(2*Nc), -Nc^(-1), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/Nc, 1/(2*Nc) + Nf/Nc, 3/Nc + Nf/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 0, -2/Nc, 0, 1/(2*Nc), 0, 5/Nc - Nf/Nc, 0, 0, 1/(2*Nc), 5/Nc - Nf/Nc, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc, -2/Nc, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, 2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, 2/Nc + Nf/Nc, 0, 1/(2*Nc), 0, 1/(2*Nc), 2/Nc - (2*Nf)/Nc, 0, -3/(2*Nc), 0, 1/(2*Nc), 4/Nc, 0, -3/Nc, 1/(2*Nc), 0, -3/(2*Nc), -3/Nc, 0, 1/(2*Nc), 1/(2*Nc), 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc, 0, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc, 0, 0, 0, -2/Nc, Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 4/Nc, -2/Nc, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 1, 0, 0, 3/2, 7, 1/2, 0, 0, 0, 0, -5, 0, 0, 0, -2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), Nc^(-1), -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 1/(2*Nc), -2/Nc, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 3/(2*Nc), 1/(2*Nc), -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, 9/(2*Nc) - Nf/Nc, 1/(2*Nc), 0, -Nc^(-1), 7/Nc, 0, -2/Nc, 0, -4/Nc, 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 0, 9/(2*Nc) - Nf/Nc, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, -Nc^(-1), -2/Nc, 0, 0, 2/Nc, 1/(2*Nc), -1/(2*Nc), 0, 1/(2*Nc), 5/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, -Nc^(-1), 1/(2*Nc), -Nc^(-1), Nf/Nc, 0, -2/Nc, 0, 2/Nc, -4/Nc, 0, 0, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 5/(2*Nc), 0, -3/Nc, -2/Nc, 3/(2*Nc) - Nf/Nc, -3/Nc, 0, Nc^(-1), Nc^(-1), 2/Nc, -3/Nc, 0, 2/Nc, -Nc^(-1), 0, 1/(2*Nc), -3/Nc, 0, 0, 2/Nc, 2/Nc, 0, -Nc^(-1), 0, -3/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 3/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, -2/Nc, -Nc^(-1), 3/Nc - Nf/Nc, 0, 2/Nc, 0, -2/Nc, 2/Nc, 0, 0, -3/Nc, Nc^(-1), -Nc^(-1), 0, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 1/2, 0, 0, 1, 0, 7 + Nf/2, 0, 0, 0, 0, 0, 1/2, -4, -1, 0, 0, 0, 1/2, -1, 0, 1, 1/2, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, 0, -2/Nc, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -2/Nc, Nc^(-1) - Nf/Nc, 0, 0, 0, 5/(2*Nc), -Nc^(-1), 0, 0, 5/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 5/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, 0, -1/(2*Nc), 0, 0, 0, 0, 2/Nc, -1/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 5/(2*Nc), 2/Nc, 0, -2/Nc, 2/Nc, -3/Nc, 0, -2/Nc, 4/Nc + Nf/Nc, 0, -Nc^(-1), -4/Nc, 5/(2*Nc), 3/(2*Nc), 0, Nc^(-1), -1/(2*Nc), 2/Nc, -2/Nc, 0, -4/Nc, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 2/Nc, 0, 0, -3/(2*Nc), 0, 0, Nc^(-1) - Nf/Nc, 0, 0, 0, -4/Nc, 0, 2/Nc - Nf/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, -1/(2*Nc), -5/(2*Nc) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 5/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 5/(2*Nc), 0, 5/(2*Nc), -Nc^(-1), 0, -3/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 5/(2*Nc), 0, -3/Nc, 2/Nc, -Nc^(-1), 0, 0, 0, 0, -3/Nc, -1/2, 1/2, 0, 0, 0, 0, 6 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, -Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 2/Nc, -Nc^(-1), -Nc^(-1), 2/Nc, -4/Nc, -Nc^(-1), 5/(2*Nc), 0, 0, 0, 0, 5/(2*Nc), 0, 0, 5/(2*Nc), 0, 5/(2*Nc), 0, 0, 2/Nc, 2/Nc, -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), -1/(2*Nc), 0, -1/(2*Nc), -1/(2*Nc), 0, 0, 2/Nc, 0, 0, 0, -1/(2*Nc), 2/Nc, 0, -3/Nc, -3/Nc, 2/Nc, 0, 0, Nc^(-1), 0, -3/Nc, 2/Nc, -Nc^(-1), 0, 5/Nc, 0, 0, -3/Nc, -2/Nc, -2/Nc, -4/Nc, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1) - Nf/Nc, 0, Nc^(-1), 0, 0, -3/Nc, 0, 0, Nc^(-1), 0, 0, -3/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -3/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 4 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), -2/Nc, 0, 3/Nc + Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), 3/Nc + Nf/(2*Nc), -(Nf/Nc), 0, -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 4/Nc, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 0, 0, -Nc^(-1), -2/Nc, Nc^(-1), Nc^(-1), -2/Nc, 0, Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), -4/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 2/Nc, -2/Nc, Nc^(-1), 0, 1/(2*Nc), -2/Nc, 0, 0, 1/(2*Nc), 0, Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), 2/Nc, 0, Nc^(-1), 0, 0, 0, 2/Nc, Nc^(-1), Nc^(-1), 0, -2/Nc, 0, 0, -2/Nc, 2/Nc, -4/Nc, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, 3/Nc, 0, 0, 0, 0, 0, -2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 0, 0, -4/Nc, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, -4/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 6/Nc, 0, 0, 6/Nc, 0, 0, -6/Nc, 0, -6/Nc, 0, 0, 6/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 6/Nc, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 6/Nc, 0, -6/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 2/Nc, 0, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 4/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 0, -4/Nc, 0, Nc^(-1), 3/Nc + Nf/Nc, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, -4/Nc, 0, -2/Nc, 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 4/Nc, 0, -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 2/Nc + Nf/Nc, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, -3/(2*Nc), -3/(2*Nc), 0, 0, 0, 0, Nf/Nc, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 4/Nc, 0, -3/Nc, 0, 4/Nc, 0, 0, 0, -3/Nc, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 4/Nc, 0, -2/Nc, 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 2/Nc, Nc^(-1), -2/Nc, 1, 0, 0, 0, -5, 0, 0, 0, 0, 0, 7, 0, 1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 3/2, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), Nc^(-1), Nc^(-1), -2/Nc, 0, 0, Nc^(-1), 0, 1/(2*Nc), 0, 0, -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -3/(2*Nc), -3/(2*Nc), 0, 0, 0, 3/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), 3/(2*Nc), 0, 0, -2/Nc, Nc^(-1) - Nf/Nc, -2/Nc, 0, 0, -2/Nc, -2/Nc, 0, 0, 5/Nc, 0, 0, -Nc^(-1), 0, -Nc^(-1), 5/(2*Nc), 0, 0, 0, 0, 2/Nc, 0, -1/(2*Nc), 2/Nc, -1/(2*Nc), 5/(2*Nc), 0, 0, -3/Nc, -3/Nc, 0, 0, -4/Nc, 7/(2*Nc), 0, 0, 0, 0, 0, 2/Nc, 3/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 7/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, -3/Nc, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, -3/Nc, 0, 0, 0, 2/Nc, 0, 2/Nc, 0, -Nc^(-1), 0, -4/Nc, -4/Nc, 7/(2*Nc) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/(2*Nc) - Nf/Nc, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -3/Nc, 0, -3/Nc, 0, 2/Nc, 0, -3/Nc, -3/Nc, 0, 0, 5/Nc, -2/Nc, 0, 0, 5/(2*Nc), 2/Nc, 2/Nc, 0, 0, 0, 0, 5/(2*Nc), 0, 0, -Nc^(-1), 0, -1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 5 + Nf, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -4/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 3/(2*Nc), 5/(2*Nc), 0, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 9/Nc - (2*Nf)/Nc, 2/Nc, 1/(2*Nc), -2/Nc, -Nc^(-1), -4/Nc, -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), 3/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, -Nc^(-1), -2/Nc, 0, -2/Nc, 0, -Nc^(-1), 0, 2/Nc, 0, 0, Nc^(-1), 0, -3/(2*Nc), 0, 5/(2*Nc), 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 3/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, 1/(2*Nc), 0, -3/(2*Nc), -2/Nc, 0, -Nc^(-1), 5/(2*Nc), 2/Nc, 0, 0, 0, Nc^(-1), 3/(2*Nc) - Nf/Nc, 0, 0, 0, -3/Nc, 0, 2/Nc, 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, -3/Nc, -Nc^(-1), 0, 0, -3/Nc, 3/(2*Nc), -3/Nc, 0, 2/Nc, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 2/Nc, -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, 2/Nc, -Nc^(-1), -2/Nc, 0, -2/Nc, 0, 3/Nc - Nf/Nc, -2/Nc, 0, 0, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), -Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 2/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 1/2, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 1/2, 7 + Nf/2, 1/2, 0, 0, 0, -1, 0, 0, 1, 1/2, 1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -3/(2*Nc), 0, 0, 0, 5/(2*Nc), 5/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, -3/(2*Nc), 2/Nc, -3/(2*Nc), 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, -Nc^(-1), -3/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 3/(2*Nc) + Nf/(2*Nc), -3/Nc, 0, 0, -2/Nc, -2/Nc, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), Nc^(-1), 0, 9/Nc - (2*Nf)/Nc, -2/Nc, 0, Nc^(-1), 0, Nc^(-1), -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 1/(2*Nc), 0, 0, 0, -3/Nc, 0, 1/(2*Nc), 5/(2*Nc), -3/Nc, 0, -2/Nc, -2/Nc, 0, 0, 3/Nc - Nf/Nc, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, -3/Nc, 0, -6/Nc, 0, 4/Nc, Nc^(-1) + Nf/Nc, 5/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc, 0, 2/Nc, 0, 3/Nc - Nf/Nc, 0, -2/Nc, -2/Nc, 0, 0, Nc^(-1) + Nf/Nc, Nc^(-1), -2/Nc, 0, Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1/2, 7 + Nf/2, 0, 0, 0, -3, 0, 0, 0, 1, 1, 0, 1/2, -1, 0, 0, 0, -1, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc, 0, 0, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, -4/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), Nc^(-1), 0, 0, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 0, Nc^(-1), -2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1), Nc^(-1), 0, 4/Nc, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 3/Nc - Nf/Nc, 3/Nc - Nf/Nc, 0, 0, -4/Nc, 0, 0, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 4/Nc - Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), 2/Nc - Nf/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 2/Nc, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, -1/(2*Nc), 0, -1/(2*Nc), 0, -2/Nc, 4/Nc, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, -2/Nc, 1/(2*Nc), 0, Nc^(-1), 2/Nc, -Nc^(-1), -Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, -2, 1/2, 1/2, 0, 0, 1, 0, 1, 0, 1, 6, 0, 0, 0, 0, 1/2, 0, 0, 0, -4, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -3/(2*Nc), Nc^(-1) - Nf/Nc, 0, 5/(2*Nc), -Nc^(-1), -Nc^(-1), 5/(2*Nc), 2/Nc, 0, -1/(2*Nc), 0, -3/Nc, 0, 0, -1/(2*Nc), -3/Nc, 0, 0, 0, 0, -4/Nc, 0, 5/(2*Nc), 5/(2*Nc), 4/Nc, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, 0, 3/(2*Nc), 3/(2*Nc), 0, 0, 4/Nc + Nf/Nc, 0, 2/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, -2/Nc, 0, 0, 0, Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 0, 0, 0, 2/Nc, 0, -4/Nc, 0, -3/Nc, 0, -1/(2*Nc), -1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1) + Nf/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), -2/Nc, 5/(2*Nc), 0, -Nc^(-1), 0, 5/(2*Nc), 5/(2*Nc), 0, 2/Nc, 0, 0, 2/Nc, 0, 0, 0, -Nc^(-1), 0, -3/Nc, -3/Nc, -6/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 5 + Nf/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc - Nf/Nc, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc + Nf/Nc, 0, 0, 0, -Nc^(-1) + Nf/Nc, 0, 0, Nc^(-1), 0, 4/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc - Nf/Nc, 0, 2/Nc, 0, 0, 0, -2/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 6/Nc, 6/Nc, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 6/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 1, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc - Nf/Nc, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 0, 0, -Nc^(-1), 3/Nc + Nf/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 0, 0, 5/Nc - Nf/Nc, 0, -Nc^(-1), -Nc^(-1), 0, -2/Nc, Nf/Nc, Nc^(-1), 0, Nc^(-1), 5/Nc - Nf/Nc, -Nc^(-1), 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, -Nc^(-1), -4/Nc, 4/Nc, -2/Nc, Nc^(-1), -3/Nc, 0, 0, 0, -4/Nc, 0, 0, 4/Nc, Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 5/(2*Nc), 5/(2*Nc), 0, 0, 5/Nc, 0, Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, Nc^(-1) + Nf/Nc, -3/Nc, 0, 0, 0, -3/Nc, 3/Nc - Nf/Nc, -3/Nc, 0, 0, -6/Nc, Nc^(-1), 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, -2/Nc, 0, 2/Nc, 2/Nc, 0, 0, 2/Nc, Nc^(-1), -2/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 3/Nc - Nf/Nc, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, -4/Nc, 0, 1/2, 1/2, 0, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, -3, 0, 0, 0, 7 + Nf/2, 0, 0, 0, 1, 0, 0, 1/2, 1/2, -1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc, 0, 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, 0, -4/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, -Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), -1/(2*Nc), 0, -1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 0, 4/Nc, 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 4/Nc - Nf/Nc, 0, -2/Nc, -2/Nc, -6/Nc, 0, 4/Nc, 0, 0, -Nc^(-1), 4/Nc - Nf/Nc, Nc^(-1), 0, Nc^(-1), 0, Nc^(-1) + Nf/Nc, -Nc^(-1), -2/Nc, -2/Nc, 4/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -3/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 2/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 1/(2*Nc), 3/Nc - Nf/Nc, 0, 0, 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -4/Nc, 0, Nc^(-1), -2/Nc, 0, 0, -4/Nc, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, 2/Nc, 1/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 0, -4/Nc, 0, Nc^(-1), Nc^(-1), 0, 3/Nc - Nf/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 4/Nc, 0, -2/Nc, 0, 0, -2/Nc, 0, 1, 0, 0, 0, -1/2, 1/2, 0, 0, 1, 0, 0, 1/2, 0, 0, 0, 0, 0, 8, 1/2, 0, 0, 0, 0, 0, -1/2, -1, -4, -1, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, Nc^(-1), 0, 2/Nc - Nf/Nc, Nc^(-1), -2/Nc, Nc^(-1), 0, 0, -2/Nc, 2/Nc, -4/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1) - Nf/Nc, -2/Nc, 0, 0, 0, -Nc^(-1), 5/(2*Nc), 0, 0, -Nc^(-1), 5/(2*Nc), 0, 0, 5/(2*Nc), -Nc^(-1), -Nc^(-1), 0, 0, -1/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, 0, 2/Nc, 0, 0, 5/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, -1/(2*Nc), -4/Nc, 0, 2/Nc, -2/Nc, -3/Nc, 0, -2/Nc, 2/Nc, 0, 2/Nc, 2/Nc, 5/(2*Nc), 3/(2*Nc), 0, Nc^(-1), -1/(2*Nc), -Nc^(-1), 0, -2/Nc, -4/Nc, 0, 0, -2/Nc, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, Nc^(-1) - Nf/Nc, 0, 0, Nc^(-1), 0, 0, 2/Nc, 0, 0, 0, -4/Nc, 0, 2/Nc - Nf/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, -5/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 3/(2*Nc), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 5/(2*Nc), 0, 5/(2*Nc), 0, -Nc^(-1), 5/(2*Nc), 0, -3/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 5/(2*Nc), 0, 2/Nc, -3/Nc, -Nc^(-1), 0, 0, 0, 0, -3/Nc, 1/2, 1/2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 6 + Nf/2, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, -Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), -3/(2*Nc), 0, 0, -Nc^(-1), 0, 0, -Nc^(-1), 0, 0, -3/Nc, 2/Nc, 0, 0, 2/Nc, -3/Nc, 0, 0, -4/Nc, -3/Nc, -4/Nc, 0, 0, -3/Nc, -3/Nc, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 5/(2*Nc), 6/Nc, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, -2/Nc, 12/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, Nc^(-1), 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, -3/Nc, -3/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -2/Nc - Nf/Nc, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc - Nf/Nc, -2/Nc, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5 + (3*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/(2*Nc), 7/(2*Nc), -4/Nc, 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), 0, 0, -Nc^(-1), -2/Nc, 0, 0, -2/Nc, Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 0, 3/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, -Nc^(-1) - Nf/Nc, 1/(2*Nc), 6/Nc + Nf/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, -4/Nc, -2/Nc, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 3/Nc, 0, 0, -3/Nc, 0, -3/Nc, 0, 0, 2/Nc, 0, -3/Nc, 0, 0, 0, -3/Nc, 0, 2/Nc, 0, 0, 2/Nc, 2/Nc, 0, 0, -6/Nc, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 0, 0, 5/Nc, -6/Nc, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, (-2*Nf)/Nc, 0, 0, -2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 0, -5/Nc, 0, 0, 0, -5/Nc, 0, 0, 0, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 0, -4/Nc, 0, 0, 3/Nc + Nf/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 2/Nc, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 2/Nc, 3/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 12/Nc, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, -6/Nc, -6/Nc, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 8 + (3*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 2/Nc + Nf/(2*Nc), 3/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 1/(2*Nc), Nc^(-1), Nc^(-1), 1/(2*Nc), 0, 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 0, Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, -2/Nc, -2/Nc, -2/Nc, 0, 2/Nc, Nc^(-1), 0, 2/Nc, 0, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, -3/Nc, -3/Nc, 0, 0, 4/Nc - (2*Nf)/Nc, -2/Nc, 0, -Nc^(-1), 2/Nc, -2/Nc, -2/Nc, -2/Nc, 0, 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 2/Nc - Nf/Nc, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, -4/Nc, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, -2/Nc, 0, -2/Nc, 0, 2/Nc - Nf/Nc, 0, 0, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), -2/Nc, -1/(2*Nc), -1/(2*Nc), 0, 0, Nc^(-1), 0, 0, 4/Nc, Nc^(-1), 0, -2/Nc, 2/Nc, 0, 0, -2/Nc, Nc^(-1), 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -2, 1, 1/2, 0, -4, 0, 1, 1, 0, 1/2, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(2*Nc), 7/(2*Nc) - Nf/Nc, -3/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, 3/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), -3/Nc, 0, 0, -2/Nc, 2/Nc, 0, 0, -3/(2*Nc), -2/Nc, -4/Nc, 0, 0, 2/Nc, -3/Nc, 0, -1/(2*Nc), 5/(2*Nc), 0, 0, 0, 0, 0, 0, 3/(2*Nc), 5/(2*Nc), 0, 0, 7/(2*Nc), 0, 6/Nc + Nf/Nc, 5/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 0, -2/Nc, -Nc^(-1), 0, 1/(2*Nc), 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), 0, 0, 0, 0, -3/Nc, 0, -3/(2*Nc), 0, 0, -3/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, 2/Nc, 0, 0, 0, 2/Nc, 0, -3/Nc, 0, 5/(2*Nc), 0, -Nc^(-1), 9/(2*Nc) - (2*Nf)/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 3/(2*Nc), 0, -1/(2*Nc) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc), -Nc^(-1), 0, -3/Nc, 0, 2/Nc, 0, -3/Nc, 0, 2/Nc, -3/Nc, 0, 0, 3/(2*Nc), 0, 0, 0, 5/(2*Nc), Nc^(-1), -3/Nc, 0, 0, 0, 0, -Nc^(-1), 0, 0, 5/(2*Nc), 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, -1, 0, 0, 0, -1, 1/2, 0, 0, 0, 4 + Nf, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), -Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 7/Nc, -2/Nc, 0, 1/(2*Nc), 9/(2*Nc) - Nf/Nc, 0, -Nc^(-1), -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -4/Nc, 0, 0, 1/(2*Nc), 9/(2*Nc) - Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 5/(2*Nc), -Nc^(-1), 0, -2/Nc, 0, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, -1/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 1/(2*Nc), 0, -2/Nc, -Nc^(-1), -Nc^(-1), 1/(2*Nc), -Nc^(-1), Nf/Nc, 0, 0, 2/Nc, 0, -4/Nc, 0, 0, 2/Nc, 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 5/(2*Nc), 0, 3/(2*Nc) - Nf/Nc, -2/Nc, -3/Nc, -3/Nc, 0, 1/(2*Nc), 0, -Nc^(-1), -3/Nc, 0, -3/Nc, 2/Nc, Nc^(-1), Nc^(-1), 2/Nc, 0, 2/Nc, 0, 2/Nc, 0, -Nc^(-1), 0, -3/(2*Nc), 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 3/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, 3/Nc - Nf/Nc, -Nc^(-1), -2/Nc, 0, 2/Nc, 0, 2/Nc, -2/Nc, 0, 0, -3/Nc, Nc^(-1), -Nc^(-1), 0, 0, 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, Nc^(-1), 0, 0, 0, 0, 1, 0, 1/2, 0, 0, 0, 0, 0, 1/2, 0, -1, 0, 0, 0, 1/2, -1, 0, 1, 1/2, 0, 0, 1/2, 7 + Nf/2, 0, 0, -1, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, -Nc^(-1), 0, 0, -2/Nc, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, -3/Nc, -Nc^(-1), 0, -5/(2*Nc), 2/Nc + Nf/(2*Nc), -Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, -2/Nc, 0, 0, -Nc^(-1), -Nc^(-1), 1/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), 1/(2*Nc), 0, 0, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 4/Nc, -Nc^(-1), -Nc^(-1), 3/Nc - Nf/Nc, 0, 0, -2/Nc, 0, 1/(2*Nc), -2/Nc, -2/Nc, Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), Nc^(-1), 0, -2/Nc, 0, 4/Nc - Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, -Nc^(-1), -2/Nc, 0, 1/(2*Nc), -2/Nc, 0, -Nc^(-1), -2/Nc, 0, 1/(2*Nc), 2/Nc, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, -1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), -Nc^(-1), 0, -2/Nc, 2/Nc - Nf/Nc, 0, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, -1/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), 0, -4/Nc, Nc^(-1), 0, -2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 3/Nc - Nf/Nc, -2/Nc, 0, 0, -Nc^(-1), 0, 0, 2/Nc, 0, 0, 1/2, 0, 0, -1/2, 1/2, 1/2, 0, 1, 0, 0, 0, 1/2, 0, 1/2, 0, -1/2, -1, 0, 0, 0, 0, 0, 0, 0, 8, 0, -1, -3, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, Nc^(-1), -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 1/(2*Nc), Nc^(-1), Nc^(-1), 1/(2*Nc), -2/Nc, 0, -1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), Nc^(-1), Nc^(-1), -2/Nc, 0, 0, Nc^(-1), 0, 2/Nc, 0, 2/Nc, -1/(2*Nc), -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -3/Nc, 0, 2/Nc, 2/Nc, 6/Nc - (2*Nf)/Nc, 0, -2/Nc, -2/Nc, 0, -Nc^(-1), -3/Nc, 0, 2/Nc + Nf/Nc, 0, Nc^(-1), 2/Nc, -Nc^(-1), -Nc^(-1), -Nc^(-1), -2/Nc, 0, -Nc^(-1), 4/Nc, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -3/Nc, 1/(2*Nc), -4/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 2/Nc, -Nc^(-1), 0, 0, 2/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -2/Nc, 2/Nc, 0, 2/Nc, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 3/Nc - Nf/Nc, 0, 0, -2/Nc, -4/Nc, 0, Nc^(-1), Nc^(-1), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, -4/Nc, 0, 2/Nc, 2/Nc, -4/Nc, 0, -2/Nc, 0, 0, 3/Nc - Nf/Nc, 0, 1, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 1, 0, -4, 1/2, 0, 0, 0, 0, 0, 1/2, 0, 8, 0, -1, -1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, Nc^(-1), 0, -2/Nc, Nc^(-1), -2/Nc, Nc^(-1), 0, 0, 2/Nc - Nf/Nc, -4/Nc, 2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, -3/Nc, 0, Nc^(-1), -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), -5/(2*Nc), -Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), -2/Nc, -Nc^(-1), 3/Nc - Nf/Nc, -Nc^(-1), 0, 0, -2/Nc, 0, 1/(2*Nc), 0, 4/Nc, Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), Nc^(-1), -2/Nc, 0, -2/Nc, 4/Nc - Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 1/(2*Nc), 0, -2/Nc, -2/Nc, -Nc^(-1), 2/Nc, 1/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, -1/(2*Nc), 0, 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 2/Nc - Nf/Nc, 0, 0, Nc^(-1), Nc^(-1) + Nf/(2*Nc), -2/Nc, 1/(2*Nc), 1/(2*Nc), Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), -1/(2*Nc), 0, 0, Nc^(-1), 0, Nc^(-1), -4/Nc, 0, -2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 3/Nc - Nf/Nc, 0, 0, -Nc^(-1), 0, 0, 2/Nc, 0, 0, 1/2, 0, 0, 0, 0, 1/2, 0, 1, 0, 0, 1/2, 1/2, 0, 1/2, 0, -1/2, -1, 1/2, 0, 0, 0, 0, 0, -1/2, -1, 0, 8, -1, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, Nc^(-1), -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, Nc^(-1), -Nc^(-1), -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, -2/Nc, 1/(2*Nc), -4/Nc, 0, 0, -3/(2*Nc), -1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), Nf/(2*Nc), Nc^(-1), 1/(2*Nc), Nf/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, 0, 2/Nc + Nf/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 4/Nc, 0, 0, 1/(2*Nc), 0, 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), -2/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 6/Nc - Nf/Nc, Nc^(-1), Nf/(2*Nc), 1/(2*Nc), 3/(2*Nc), 1/(2*Nc), 1/(2*Nc), -Nc^(-1), 4/Nc - Nf/Nc, -Nc^(-1), -2/Nc, 0, 0, -Nc^(-1), 0, Nc^(-1), -2/Nc, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), -2/Nc, 0, 1/(2*Nc), -Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, 1/(2*Nc), -Nc^(-1), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 1/(2*Nc), -2/Nc, -Nc^(-1), -2/Nc, 1/(2*Nc), 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 1/(2*Nc), -2/Nc, Nc^(-1), 2/Nc, Nc^(-1), -2/Nc, 2/Nc, 0, -1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, -4/Nc, -1/(2*Nc), Nc^(-1), 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, Nc^(-1), 0, -2/Nc, 2/Nc, Nc^(-1) - Nf/Nc, 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 1/2, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, -1/2, -1/2, 0, 1/2, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, -3, -1, -1, 8, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, -2/Nc, -(Nf/Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, 0, -4/Nc, 1/(2*Nc), -2/Nc, 0, 0, 0, Nf/(2*Nc), -Nc^(-1), Nc^(-1), 1/(2*Nc), -1/(2*Nc), -3/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, Nf/(2*Nc), -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 4/Nc, 0, 0, Nc^(-1), 1/(2*Nc), 0, -Nc^(-1), 0, 0, 0, Nc^(-1), 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), -Nc^(-1), -2/Nc, -Nc^(-1), -Nc^(-1), Nc^(-1), 0, -Nc^(-1), -Nc^(-1), Nf/(2*Nc), 1/(2*Nc), 3/(2*Nc), 1/(2*Nc), 1/(2*Nc), 6/Nc - Nf/Nc, -Nc^(-1), 4/Nc - Nf/Nc, -2/Nc, 0, 0, -Nc^(-1), 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 1/(2*Nc), 0, -2/Nc, -Nc^(-1), -Nc^(-1), 1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), -Nc^(-1), -2/Nc, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 1/(2*Nc), -2/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, -2/Nc, Nc^(-1), -Nc^(-1), Nc^(-1), -2/Nc, 2/Nc, 0, -1/(2*Nc), 2/Nc, 1/(2*Nc), 1/(2*Nc), 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), -1/(2*Nc), -4/Nc, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 2/Nc, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 0, Nc^(-1), 0, 2/Nc, -2/Nc, Nc^(-1) - Nf/Nc, 0, -Nc^(-1), 0, 0, -2/Nc, 0, 0, 1/2, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 1, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, -1, -3, -1, 8, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 1/(2*Nc) + Nf/(2*Nc), 0, Nc^(-1), Nc^(-1), -Nc^(-1), Nc^(-1), 1/(2*Nc), 0, -2/Nc, -(Nf/Nc), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -Nc^(-1), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -8/Nc, 0, 0, 0, -6/Nc, 0, 0, 5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc - Nf/Nc, 0, 0, 0, 0, -Nc^(-1), 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 18/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5 + (5*Nf)/2, 0, -1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 5/(2*Nc), 3/(2*Nc), 0, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, -Nc^(-1), 0, 1/(2*Nc), 2/Nc, 9/Nc - (2*Nf)/Nc, -2/Nc, -Nc^(-1), -Nc^(-1), -4/Nc, 0, 0, Nc^(-1) + Nf/(2*Nc), 3/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, -2/Nc, 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 0, 0, -2/Nc, -Nc^(-1), 0, 2/Nc, 3/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, -3/(2*Nc), 0, 5/(2*Nc), 1/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 0, 1/(2*Nc), 0, -3/(2*Nc), -2/Nc, 0, 2/Nc, 5/(2*Nc), -Nc^(-1), 0, 0, 2/Nc, 0, -3/Nc, 0, 0, 0, 3/(2*Nc) - Nf/Nc, Nc^(-1), 0, 0, 0, 1/(2*Nc), Nc^(-1), 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, -3/Nc, 0, -Nc^(-1), -Nc^(-1), -3/Nc, 3/(2*Nc), 2/Nc, 0, 2/Nc, 0, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), -3/Nc, 0, 1/(2*Nc), 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, -2/Nc, -Nc^(-1), 2/Nc, 0, -2/Nc, 0, -2/Nc, 3/Nc - Nf/Nc, 0, 0, 1/(2*Nc) + Nf/(2*Nc), Nc^(-1), -Nc^(-1), 0, -4/Nc, 1/(2*Nc), 2/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 1/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1/2, 0, 0, 0, -1, 0, 0, 1, 1/2, 1, 0, 1/2, -4, 0, -1, 0, 0, -1, 0, 7 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), 0, -2/Nc, -Nc^(-1), 0, 2/Nc + Nf/(2*Nc), 0, 0, 0, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, -Nc^(-1) - Nf/Nc, 0, 0, 0, 3/(2*Nc), 0, 0, 0, 3/(2*Nc), 0, 0, 0, 0, 4/Nc, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, -12/Nc, 0, 6/Nc, 0, 6/Nc, 6/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 + (3*Nf)/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, -1/(2*Nc), 0, 0, 0, -1/(2*Nc), 0, 0, 0, 0, -4/Nc, 0, 0, 0, 3/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, -4/Nc, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 7/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 6/Nc, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 5 + 2*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 6/Nc, 4/Nc, 0, -2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, -8/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, -6/Nc, -6/Nc, 0, 0, 6/Nc, -4/Nc, 12/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 10/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 4/Nc, 0, 0, 2/Nc, 0, 0, 0, -6/Nc, -6/Nc, 0, 0, 0, 0, 0, -6/Nc, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 4/Nc, -6/Nc, 6/Nc, 0, 0, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + (3*Nf)/2, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 5/Nc, 0, 1/(2*Nc), -2/Nc, -2/Nc, 1/(2*Nc), -2/Nc, 0, -Nc^(-1), 3/Nc, 0, 0, 3/Nc, -Nc^(-1), 0, 0, 0, Nc^(-1), 0, 2/Nc, 0, -Nc^(-1), -Nc^(-1), -2/Nc, 0, Nc^(-1), -8/Nc, 0, 0, 0, 0, -Nc^(-1), -2/Nc, 9/(2*Nc) - Nf/Nc, 9/(2*Nc) - Nf/Nc, 0, -4/Nc, Nc^(-1), -Nc^(-1), Nf/Nc, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, Nc^(-1) + Nf/Nc, 0, 1/(2*Nc), 0, 0, 1/(2*Nc), -6/Nc, 4/Nc - (2*Nf)/Nc, 0, 3/Nc, -3/Nc, 2/Nc, 0, -4/Nc, 2/Nc, -3/Nc, 2/Nc, Nc^(-1), 2/Nc, 2/Nc, 0, -Nc^(-1), -Nc^(-1), -2/Nc, -2/Nc, -2/Nc, -4/Nc, 0, 0, -2/Nc, 0, 0, -Nc^(-1) + Nf/Nc, 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 6 + Nf/2, 0, 0, 0, 0, -2, 0, 0, -2, 0, -1, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16/Nc - (4*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc, -8/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48/Nc, 0, 0, 0, 0, 0, 0, -48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 0, 0, 0, 0, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc, 0, 0, 10/Nc, 8/Nc, 0, -4/Nc, -4/Nc, -8/Nc, 0, -4/Nc, -4/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, -4/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 8/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 8/Nc, 0, 0, 0, -8/Nc, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 2/Nc, 2/Nc, 0, (-2*Nf)/Nc, 0, 8/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, Nf/Nc, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 7 + Nf/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc, 8/Nc, 0, 0, 0, -4/Nc, -8/Nc, 0, 0, -8/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, -8/Nc, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 8/Nc, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 0, 0, 0, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, -4/Nc, -12/Nc, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 7 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -(Nf/Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, Nc^(-1), (2*Nf)/Nc, Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 4/Nc, 0, 0, -Nc^(-1), 8/Nc - (2*Nf)/Nc, 0, 0, 0, 0, -Nc^(-1), -2/Nc, 0, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, -2/Nc, 8/Nc, 0, 0, -4/Nc, 0, 0, -4/Nc, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + (2*Nf)/Nc, 2/Nc, 0, -3/Nc, 0, 0, -3/Nc, 6/Nc - (2*Nf)/Nc, -4/Nc, 0, 2/Nc, 2/Nc, 0, 0, 0, -8/Nc, 2/Nc, 2/Nc, 0, 8/Nc, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, -4/Nc, 0, -4/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 8, 0, 0, 0, 0, -2, 0, 0, -2, 0, 0, 0, 2, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 2/Nc, 0, Nc^(-1), 0, 2/Nc - Nf/Nc, 0, 0, Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, -1/(2*Nc), -1/(2*Nc), 4/Nc, 0, 0, -2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), -1/(2*Nc), 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, Nc^(-1), 1/(2*Nc), Nc^(-1), 1/(2*Nc), -1/(2*Nc), 2/Nc, 0, -2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), -Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc + Nf/Nc, 0, Nc^(-1), 4/Nc, 0, 0, Nc^(-1), -Nc^(-1), -2/Nc, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 1/(2*Nc), 0, 0, Nf/Nc, -4/Nc, 2/Nc, 2/Nc - (2*Nf)/Nc, -6/Nc, 0, 0, 1/(2*Nc), 0, 4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 6, 0, 1/2, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 2/Nc, 0, -(Nf/Nc), 0, 1/(2*Nc), 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 2/Nc - (2*Nf)/Nc, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 12/Nc, 0, 0, 0, 12/Nc, -12/Nc, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, -12/Nc, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 4 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), 1/(2*Nc), -Nc^(-1), 0, 1/(2*Nc), -Nc^(-1), 5/(2*Nc), 0, 0, 0, 5/(2*Nc), -3/Nc, -2/Nc, 0, 4/Nc - Nf/Nc, 1/(2*Nc), -Nc^(-1), -Nc^(-1), -3/Nc, -Nc^(-1), 0, 0, 0, 9/(2*Nc), -Nc^(-1), 0, 0, -Nc^(-1), -1/(2*Nc), 0, 0, 0, -2/Nc, 0, -2/Nc, -Nc^(-1), 3/(2*Nc), 0, -2/Nc, -1/(2*Nc), -Nc^(-1), Nc^(-1), 1/(2*Nc), 1/(2*Nc), -3/Nc, 0, 0, Nc^(-1), 2/Nc, 0, -2/Nc, 0, 1/(2*Nc), 0, 2/Nc, -Nc^(-1), 3/Nc, 3/(2*Nc), 3/(2*Nc), 5/(2*Nc) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, -2/Nc, 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 2/Nc - Nf/Nc, -Nc^(-1), 2/Nc, 0, 0, 0, -3/(2*Nc), 0, -4/Nc, 0, -3/Nc, 6/Nc - Nf/Nc, 2/Nc, -Nc^(-1), Nc^(-1) + Nf/(2*Nc), 0, -Nc^(-1), 0, -Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), -3/Nc, Nf/(2*Nc), 0, 2/Nc, -3/Nc, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), -Nc^(-1), Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 7 + Nf/2, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -(Nf/Nc), Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 3/(2*Nc), 3/(2*Nc), 0, 0, 0, 3/Nc, -Nc^(-1), 0, 0, -Nc^(-1), 3/Nc, 0, 0, -Nc^(-1), -2/Nc, -Nc^(-1), 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, 4/Nc + Nf/Nc, -2/Nc, 0, -Nc^(-1), 0, -Nc^(-1), 3/(2*Nc) - Nf/Nc, 0, -Nc^(-1), -Nc^(-1), 0, -4/Nc, Nc^(-1), 1/(2*Nc), Nc^(-1), 1/(2*Nc), 3/(2*Nc) - Nf/Nc, -Nc^(-1), 0, Nc^(-1), Nc^(-1), 0, 0, 4/Nc, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, -Nc^(-1), -2/Nc, 0, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 3/Nc, 0, 0, 3/Nc, 0, -2/Nc, 0, 5/Nc, -3/Nc, 0, 0, 3/Nc - Nf/Nc, 0, -3/Nc, -4/Nc, Nc^(-1), 0, -4/Nc, 0, 0, 0, 3/Nc - Nf/Nc, -1/(2*Nc) + Nf/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), 5/Nc, 0, -3/Nc, -2/Nc, -3/Nc, -1/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, 4/Nc, 0, 0, 0, 0, -2/Nc, -1/(2*Nc) + Nf/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1/2, 0, 0, 0, 0, 7 + Nf/2, 0, -2, 0, 0, 1/2, 1/2, 0, 1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), Nc^(-1), -2/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 2/Nc + Nf/Nc, Nc^(-1), 0, 0, 0, 0, 2/Nc + Nf/Nc, 2/Nc, Nc^(-1), 0, -2/Nc, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, Nc^(-1), Nc^(-1), -2/Nc, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, -2/Nc, 0, Nf/Nc, 0, Nc^(-1), Nc^(-1), -2/Nc, 0, 4/Nc, -2/Nc, -2/Nc, 0, -2/Nc, 0, 0, 8/Nc - (2*Nf)/Nc, 0, -Nc^(-1), 0, Nc^(-1), 0, 0, -4/Nc, 6/Nc - Nf/Nc, 0, -2/Nc, 0, -Nc^(-1), -4/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, Nc^(-1), Nc^(-1), 0, 2/Nc + Nf/Nc, -2/Nc, -2/Nc, 0, 2/Nc + Nf/Nc, 6/Nc - (2*Nf)/Nc, 0, 0, -2/Nc, 4/Nc, -2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), -3/Nc, 0, -6/Nc, 0, 4/Nc, 0, Nc^(-1), 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 0, 1, 8, 0, 1, -2, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, -2/Nc, Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/(2*Nc) + Nf/(2*Nc), 5/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, 3/(2*Nc), 0, 0, 3/(2*Nc), 0, 0, 0, 0, -3/Nc, 0, 0, 0, -3/Nc, 0, 3/Nc, 0, 3/Nc, 4/Nc, 0, -Nc^(-1), -Nc^(-1), 2/Nc, 0, Nc^(-1), 7/Nc - (2*Nf)/Nc, 0, -Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, -7/(2*Nc), -7/(2*Nc), 0, 0, 2/Nc + Nf/Nc, 0, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, -4/Nc, -1/(2*Nc), 0, 0, 0, 0, 2/Nc, Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -1/(2*Nc), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, Nc^(-1), 0, 1/(2*Nc), 0, 0, 1/(2*Nc), 0, -2/Nc, 0, -4/Nc, 0, 2/Nc, 0, -2/Nc, 0, 0, 6/Nc, Nc^(-1) + Nf/Nc, 2/Nc, 2/Nc, 0, -Nc^(-1), -Nc^(-1), -4/Nc, 0, 0, 3/Nc, 0, -3/Nc, 4/Nc - (2*Nf)/Nc, -3/Nc, -2/Nc, 2/Nc, 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), Nc^(-1), -2/Nc, -Nc^(-1) + Nf/Nc, -6/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, -2, 0, 0, -2, 0, 6 + Nf/2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), -1/(2*Nc), -Nc^(-1), 0, 0, 5/(2*Nc), -Nc^(-1), 1/(2*Nc), 0, 0, 1/(2*Nc), 4/Nc - Nf/Nc, -Nc^(-1), -Nc^(-1), -3/Nc, 5/(2*Nc), -2/Nc, 0, 0, -Nc^(-1), -3/Nc, 0, 0, -Nc^(-1), 9/(2*Nc), 0, 0, -Nc^(-1), -1/(2*Nc), 0, -2/Nc, 0, 0, 1/(2*Nc), -2/Nc, 3/(2*Nc), -Nc^(-1), 0, -2/Nc, -1/(2*Nc), 1/(2*Nc), Nc^(-1), -Nc^(-1), 0, 2/Nc, 0, Nc^(-1), 0, 2/Nc, 0, -2/Nc, 3/(2*Nc) + Nf/(2*Nc), 1/(2*Nc), 0, -3/Nc, -Nc^(-1), 3/Nc, 3/(2*Nc), 3/(2*Nc), 5/(2*Nc) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*Nc), 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 2/Nc - Nf/Nc, -Nc^(-1), 2/Nc, 0, 0, 0, -3/(2*Nc), 0, -4/Nc, 0, 6/Nc - Nf/Nc, -3/Nc, 2/Nc, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), Nc^(-1), -3/Nc, Nf/(2*Nc), 0, 2/Nc, -3/Nc, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), Nc^(-1) + Nf/(2*Nc), Nc^(-1), 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 7 + Nf/2, 0, 0, -1, 0, -1, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -(Nf/Nc), Nc^(-1) + Nf/(2*Nc), 0, 2/Nc, 0, -2/Nc, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, 0, Nc^(-1), 2/Nc + Nf/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc + Nf/Nc, 0, 2/Nc, Nc^(-1), 0, Nc^(-1), -Nc^(-1), 0, 0, Nc^(-1), Nc^(-1), -2/Nc, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, -2/Nc, 0, Nc^(-1), 0, Nf/Nc, Nc^(-1), 0, 0, -2/Nc, 4/Nc, -2/Nc, 0, -2/Nc, 0, 0, -4/Nc, -2/Nc, -Nc^(-1), 0, Nc^(-1), 0, 0, 8/Nc - (2*Nf)/Nc, 0, 6/Nc - Nf/Nc, -2/Nc, 0, -Nc^(-1), -4/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 2/Nc + Nf/Nc, Nc^(-1), 0, Nc^(-1), -2/Nc, -2/Nc, 0, 2/Nc + Nf/Nc, -2/Nc, 0, 0, -2/Nc, 4/Nc, 6/Nc - (2*Nf)/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), -3/Nc, 0, 4/Nc, 0, -6/Nc, 0, Nc^(-1), 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 1, 1, 1, -2, 0, 0, 8, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, -2/Nc, Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, -2/Nc, Nc^(-1), 0, 0, 0, 0, 4/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 5/Nc, -2/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, -5/Nc, 0, -Nc^(-1), -2/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 7/Nc - Nf/Nc, Nc^(-1), 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, -6/Nc, 0, 5/Nc, 0, 0, 4/Nc + Nf/Nc, Nc^(-1), 0, 2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 6/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, Nc^(-1), 0, 0, 0, 0, 0, -6/Nc, -2/Nc, 0, 0, -6/Nc, 0, 4/Nc, 0, 0, 0, -4/Nc, 0, 4/Nc, 0, 0, 0, -6/Nc, -8/Nc, 5/Nc, 0, 0, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 3/Nc + Nf/Nc, 7/Nc - (2*Nf)/Nc, Nc^(-1) + Nf/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, Nc^(-1), -2/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 4/Nc, 0, 0, 0, -2/Nc, 5/Nc, 0, 0, 0, -2/Nc, 0, 0, -5/Nc, 0, -Nc^(-1), 0, 0, -2/Nc, -4/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, Nc^(-1), 7/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 5/Nc, 0, 0, 4/Nc + Nf/Nc, Nc^(-1), -6/Nc, 0, 2/Nc, 0, 0, 0, 0, Nc^(-1), -2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, Nc^(-1), 0, 0, 0, 0, 0, -6/Nc, -2/Nc, 0, 0, -6/Nc, 0, 4/Nc, 0, 0, 0, -4/Nc, 0, 4/Nc, 0, 0, 0, -6/Nc, 5/Nc, -8/Nc, 0, 0, 0, 0, 0, 7/Nc - (2*Nf)/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 3/Nc + Nf/Nc, 2/Nc, Nc^(-1) + Nf/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 6 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc + (4*Nf)/Nc, 0, 0, 0, -8/Nc, 0, 0, 4/Nc, 0, 8/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 8/Nc - (4*Nf)/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*Nc), -1/(2*Nc), 1/(2*Nc), 0, 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), -2/Nc, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 2/Nc, 11/(2*Nc), 2/Nc, 0, 0, 5/(2*Nc), 5/(2*Nc), 0, 0, 5/Nc - Nf/Nc, -4/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, -3/Nc, 2/Nc, -3/Nc, Nf/(2*Nc), -3/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, -2/Nc, -3/Nc, 3/Nc + Nf/(2*Nc), 5/Nc, 0, 0, 0, 2/Nc, 0, 0, -4/Nc, 1/(2*Nc), Nc^(-1), 0, -3/Nc, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, -6/Nc, 0, -6/Nc, 0, 0, 0, 5/Nc, 0, 4/Nc, 0, 0, 0, 4/Nc, 9/(2*Nc) - Nf/Nc, 9/(2*Nc) - Nf/Nc, 0, 0, 0, -6/Nc, 0, -3/(2*Nc), Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 3/Nc + Nf/Nc, -3/(2*Nc), -Nc^(-1), 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 6/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 8/Nc, 0, 0, 0, -8/Nc, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, -2/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 + Nf, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, Nc^(-1), Nc^(-1), 0, Nc^(-1), 1/(2*Nc), -Nc^(-1), Nc^(-1), 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 3/(2*Nc), 0, -2/Nc, 0, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, Nf/(2*Nc), 1/(2*Nc), 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1), -Nc^(-1), 0, -Nc^(-1), -Nc^(-1), Nc^(-1), 0, Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 4/Nc, -Nc^(-1), 2/Nc - Nf/Nc, 0, 0, -3/Nc, Nc^(-1), 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), -Nc^(-1), -2/Nc, -3/Nc, -Nc^(-1), -Nc^(-1), -2/Nc, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 0, -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), 0, 0, 0, -3/Nc, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), -2/Nc, Nc^(-1), -4/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 2/Nc - Nf/Nc, -2/Nc, 2/Nc - Nf/Nc, Nc^(-1), 0, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), -2/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 1/2, 1, -1, 1, 1/2, -1, 0, 0, 0, 1, 0, 6, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, 0, 0, -2/Nc, Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -2/Nc, -2/Nc, Nc^(-1), 0, 0, 3/Nc + Nf/Nc, 0, -2/Nc, 0, 0, 3/Nc + Nf/Nc, -2/Nc, 0, -2/Nc, 2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 2/Nc, 0, 2/Nc, -2/Nc, 0, Nc^(-1), Nc^(-1), 0, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 4/Nc, 4/Nc, 0, 0, -4/Nc, Nc^(-1), 0, -2/Nc, 0, 2/Nc, 0, -4/Nc, 0, 0, -2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, Nc^(-1), -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 2/Nc, 0, 0, -6/Nc, 0, 0, 0, 4/Nc, -4/Nc, 0, 0, 0, 4/Nc, 2/Nc, 0, -8/Nc, 0, 0, Nc^(-1) + Nf/Nc, Nc^(-1) + Nf/Nc, 0, Nc^(-1), Nc^(-1), 0, 0, 4/Nc, 0, 4/Nc, Nc^(-1), 0, 0, 2/Nc, 0, -4/Nc, -4/Nc, 6/Nc - (2*Nf)/Nc, -4/Nc, 0, Nc^(-1), 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 1, -2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, Nc^(-1), 2/Nc, 0, -(Nf/Nc), 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, Nc^(-1), -2/Nc, -2/Nc, Nc^(-1), -4/Nc, 0, 0, -2/Nc, -2/Nc, 0, -2/Nc, 0, -2/Nc, 0, Nc^(-1), Nc^(-1), Nc^(-1), -2/Nc, 0, 0, 0, 2/Nc, Nc^(-1), 0, 0, 0, 2/Nc, 0, 2/Nc, 0, 2/Nc - Nf/Nc, Nc^(-1), Nc^(-1), -Nc^(-1), -2/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, -4/Nc, 0, 0, Nc^(-1), 0, -2/Nc, 4/Nc, -2/Nc, 4/Nc + Nf/Nc, 0, 0, 2/Nc, -2/Nc, 0, 0, -4/Nc, 0, 0, 0, 0, Nc^(-1), -2/Nc, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, Nf/Nc, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 4/Nc, 0, -8/Nc, -4/Nc, 8/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 4/Nc, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 4/Nc, 0, 0, 0, -4/Nc, 0, 0, -10/Nc, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, 0, 4/Nc + Nf/Nc, 0, 0, 0, 0, 2/Nc, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, -12/Nc, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + 2*Nf, -4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, Nc^(-1) - Nf/Nc, 0, 0, 0, Nc^(-1) - Nf/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 6/Nc, 0, 0, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, Nc^(-1), 0, 0, 0, 0, 2/Nc + Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, -6/Nc, -6/Nc, -6/Nc, 6/Nc, 6/Nc, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 12/Nc, 0, 0, -12/Nc, 0, 6/Nc, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -1, 7 + (3*Nf)/2, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, -2/Nc, 0, -(Nf/Nc), 0, 0, 2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -2/Nc, Nc^(-1), Nc^(-1), -2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 2/Nc + Nf/Nc, 3/Nc, 2/Nc + Nf/Nc, 2/Nc, Nc^(-1), 0, 0, -2/Nc, 0, 0, 2/Nc, 0, 4/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -4/Nc, -2/Nc, 0, -2/Nc, 0, 2/Nc + Nf/Nc, -2/Nc, 2/Nc, 0, 0, -2/Nc, -2/Nc, -2/Nc, 0, 0, 0, -4/Nc, 0, -2/Nc, 8/Nc - (3*Nf)/Nc, -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, -3/Nc, 0, 0, -3/Nc, -2/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, -4/Nc, 2/Nc + (2*Nf)/Nc, 2/Nc, 8/Nc, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 2/Nc, 0, 2/Nc, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, 6/Nc - (2*Nf)/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, -2, 1, 1, 1, 0, 0, -4, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -2/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16/Nc, 0, 16/Nc, 0, -8/Nc, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, -8/Nc, 0, -8/Nc, -8/Nc, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 4/Nc, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 16/Nc, -16/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 6/Nc - (2*Nf)/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 2/Nc, -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -6/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 10/Nc, 0, 0, 0, 4/Nc, 0, 0, 7/Nc - (2*Nf)/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 7/Nc + (2*Nf)/Nc, 0, 0, 0, -4/Nc, 2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, -12/Nc, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 6 + 2*Nf, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 2/Nc + Nf/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28/Nc, 0, 0, 0, 0, -8/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, -48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + 3*Nf, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16/Nc, 0, 0, 0, -16/Nc, 0, 0, 0, -16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 24/Nc, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 7 + 2*Nf, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16/Nc, 0, 0, 0, 0, 32/Nc, 0, 0, 0, 0, 0, -16/Nc, 0, 0, 0, 0, 0, 0, 0, -32/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 8 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/Nc, -3/Nc, 3/Nc, 3/(2*Nc), 0, 3/(2*Nc), -2/Nc, -2/Nc, 1/(2*Nc), Nf/(2*Nc), -Nc^(-1), 2/Nc, -2/Nc, -3/Nc, -Nc^(-1), Nf/(2*Nc), 1/(2*Nc), -3/Nc, -2/Nc, -2/Nc, -2/Nc, -4/Nc, 2/Nc, 2/Nc, -2/Nc, -Nc^(-1), -8/Nc, 0, -1/(2*Nc), -1/(2*Nc), 9/(2*Nc) - Nf/Nc, 0, 4/Nc, 0, 0, 0, 0, 5/Nc, -2/Nc, 0, 9/(2*Nc) - Nf/Nc, Nc^(-1), 0, 2/Nc + Nf/Nc, 0, 0, Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, 2/Nc, -3/(2*Nc), -3/(2*Nc), 0, 0, 0, 0, 0, 5/(2*Nc), 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 5/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 + Nf, 0, 0, 0, 0, -2, 0, 0, -3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36/Nc, 24/Nc, 0, -12/Nc, 0, -12/Nc, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 12/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9 + Nf, 0, -6, 0, 0, -2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc + Nf/Nc, -Nc^(-1) - Nf/Nc, 3/Nc + Nf/Nc, 3/(2*Nc), -Nc^(-1), 3/(2*Nc), 2/Nc, -2/Nc, 2/Nc, -1/(2*Nc) + Nf/Nc, 0, -2/Nc, 4/Nc - Nf/Nc, 0, 0, -1/(2*Nc) + Nf/Nc, 2/Nc, 0, 4/Nc - Nf/Nc, 0, 0, -4/Nc, -7/Nc, 0, 2/Nc - Nf/Nc, Nc^(-1), 0, 0, 0, 0, -3/(2*Nc), 0, -Nc^(-1), 0, -2/Nc, 0, -4/Nc, 0, -Nc^(-1), 0, -3/(2*Nc), 0, 0, 0, 0, 4/Nc, -2/Nc, 0, 2/Nc, -Nc^(-1), 0, 2/Nc, 0, 0, 0, 5/Nc, Nc^(-1), 0, 0, 0, -4/Nc, Nc^(-1), 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -Nc^(-1), 0, -Nc^(-1), 0, 2/Nc, 0, Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 6 + Nf/2, 0, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, -12/Nc, 0, 0, 0, 0, -24/Nc, -24/Nc, 0, 0, 0, 0, 36/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 6/Nc + (3*Nf)/Nc, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 9 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 2/Nc, 0, -Nc^(-1) - Nf/Nc, 0, 0, 4/Nc, 0, 5/(2*Nc), 3/(2*Nc), 0, -4/Nc, 0, 3/(2*Nc), 5/(2*Nc), 0, 0, -4/Nc, 2/Nc, 2/Nc, 0, 4/Nc - (3*Nf)/Nc, -Nc^(-1), -5/Nc, 6/Nc + Nf/Nc, 3/Nc + Nf/Nc, 2/Nc, 1/(2*Nc) + Nf/(2*Nc), 1/(2*Nc) + Nf/(2*Nc), Nf/(2*Nc), -2/Nc, 0, 0, 0, -4/Nc, 0, -Nc^(-1), 0, 0, Nf/(2*Nc), -4/Nc, -2/Nc, -2/Nc, -4/Nc, 0, 0, 0, 2/Nc, -Nc^(-1), 0, 2/Nc, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), 4/Nc, -2/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, Nc^(-1), -4/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 6 + Nf/2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), -4/Nc, 2/Nc, -Nc^(-1), 2/Nc, 0, 2/Nc, -1/(2*Nc), 1/(2*Nc), 2/Nc, -4/Nc, Nc^(-1) - Nf/Nc, -Nc^(-1), 2/Nc, 1/(2*Nc), -1/(2*Nc), -Nc^(-1), Nc^(-1) - Nf/Nc, -1/(2*Nc), -1/(2*Nc), 0, -5/Nc, 5/Nc, Nc^(-1), Nc^(-1), -4/Nc, 0, Nf/(2*Nc), Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -4/Nc, 0, -Nc^(-1), 2/Nc, 0, -4/Nc, 0, 5/Nc, -Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), 3/Nc, 2/Nc, Nc^(-1), -4/Nc, 0, 0, 0, 0, -Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 6/Nc + Nf/Nc, 0, -4/Nc, 2/Nc, -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 5 + Nf/2, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -(Nf/Nc), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 12/Nc, 48/Nc, 0, 0, 0, 0, -24/Nc, 0, -24/Nc, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc - (3*Nf)/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 3/Nc, 0, Nc^(-1), -2/Nc, Nc^(-1), -2/Nc, 0, 1/(2*Nc) - Nf/Nc, Nc^(-1), 5/(2*Nc), -4/Nc, 0, -Nc^(-1), 5/(2*Nc), Nc^(-1), 1/(2*Nc) - Nf/Nc, -Nc^(-1), 0, Nc^(-1), Nc^(-1), 4/Nc, 0, 5/Nc, 0, 0, -2/Nc, 0, 0, 0, -Nc^(-1), -2/Nc, 5/Nc + Nf/Nc, 0, -2/Nc, -4/Nc, -4/Nc, -2/Nc, -3/Nc, 0, -Nc^(-1), Nc^(-1), -2/Nc, Nc^(-1), 0, 0, Nf/(2*Nc), Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 4/Nc, -Nc^(-1), 4/Nc - Nf/Nc, 0, 0, 0, Nf/(2*Nc), 0, -6/Nc, 0, 0, 0, 4/Nc - Nf/Nc, -1/(2*Nc), -1/(2*Nc), 0, 0, 0, -2/Nc, 0, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, -1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 0, 0, 0, 0, 0, 9 + Nf/2, 1, 0, -2, -6, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -2/Nc, -Nc^(-1), -3/Nc, -Nc^(-1), 0, -2/Nc, -2/Nc, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), 0, -3/Nc, 0, 3/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -2/Nc, 0, -3/Nc, 1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 2/Nc, 7/Nc, 7/Nc - (2*Nf)/Nc, -2/Nc, 2/Nc, 2/Nc, -9/(2*Nc), 2/Nc, 5/Nc, -3/Nc, 0, -4/Nc, 0, 4/Nc, 2/Nc, -3/Nc, -9/(2*Nc), 2/Nc + Nf/Nc, 0, Nc^(-1), 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 2/Nc, 0, 0, 0, Nc^(-1) - Nf/Nc, 0, -4/Nc, 0, 0, 0, -4/Nc, 5/(2*Nc), 5/(2*Nc), 0, 0, 0, 2/Nc, 0, -3/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -3/(2*Nc), 4/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, -2, 0, 0, 7 + Nf, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc + (2*Nf)/Nc, 2/Nc, 0, -4/Nc, 0, -4/Nc, 0, -2/Nc, Nc^(-1), Nc^(-1), 4/Nc, -2/Nc, 6/Nc - (2*Nf)/Nc, Nc^(-1), Nc^(-1), -2/Nc, 6/Nc - (2*Nf)/Nc, -2/Nc, 0, 0, -8/Nc, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 8/Nc, (2*Nf)/Nc, -2/Nc, -4/Nc, -4/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 0, 0, 2/Nc, 0, 0, 2/Nc, -4/Nc, 0, 0, -4/Nc, 4/Nc, 0, 0, 0, 4/Nc - Nf/Nc, 4/Nc, 0, Nc^(-1), -6/Nc, 0, 0, Nc^(-1), Nc^(-1), -2/Nc, 0, 0, -2/Nc, 0, -2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1, 0, 10, 0, 0, -8, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, -4/Nc, 0, 4/Nc + Nf/Nc, 2/Nc, 4/Nc + Nf/Nc, 4/Nc, 0, -3/Nc, 0, 2/Nc, 6/Nc - (2*Nf)/Nc, -2/Nc, 2/Nc, 2/Nc, 0, -3/Nc, 2/Nc, -2/Nc, 0, 0, -8/Nc, 0, -4/Nc, 0, 0, 0, -4/Nc, Nc^(-1), Nc^(-1), Nc^(-1), -8/Nc, 2/Nc, 2/Nc, -4/Nc, -4/Nc, -4/Nc, 2/Nc, 0, 2/Nc, Nc^(-1), 0, 8/Nc, 0, 0, 0, 0, 0, 0, Nf/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, -6/Nc, -4/Nc, 8/Nc - (2*Nf)/Nc, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 0, 0, 10, 0, 0, 0, 1, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, -(Nf/Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 5/(2*Nc), 3/Nc, 5/(2*Nc), 0, 0, Nc^(-1), Nc^(-1), Nc^(-1), -2/Nc, 0, 0, Nc^(-1), Nc^(-1), Nc^(-1), 0, 0, 1/(2*Nc) - Nf/Nc, 1/(2*Nc) - Nf/Nc, -4/Nc, 0, -3/Nc, 0, 2/Nc + Nf/Nc, -2/Nc, -2/Nc, 0, 0, -Nc^(-1), -4/Nc, -2/Nc, -Nc^(-1), -2/Nc, 4/Nc, 0, 5/Nc + Nf/Nc, 5/Nc, -Nc^(-1), -Nc^(-1), Nc^(-1), -2/Nc, Nc^(-1), -4/Nc, 0, 3/(2*Nc), 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, -2/Nc, 0, -5/Nc, 0, 0, 0, 3/(2*Nc), 0, 6/Nc - (2*Nf)/Nc, -Nc^(-1), 0, 0, -5/Nc, Nc^(-1) + Nf/(2*Nc), Nc^(-1) + Nf/(2*Nc), 0, 0, 0, Nc^(-1), 0, Nc^(-1) + Nf/(2*Nc), -3/Nc, 0, 0, 0, 0, 0, 0, 0, 3/Nc, Nc^(-1) + Nf/(2*Nc), -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1/2, 0, 0, 0, -6, 1, 0, 0, 9 + Nf/2, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, Nc^(-1), 1/(2*Nc) + Nf/(2*Nc), 3/Nc + Nf/Nc, 1/(2*Nc) + Nf/(2*Nc), 4/Nc, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), -Nc^(-1), 2/Nc, -Nc^(-1), -4/Nc, -Nc^(-1), 1/(2*Nc), Nc^(-1) + Nf/(2*Nc), -4/Nc, -Nc^(-1), -1/(2*Nc), -1/(2*Nc), 2/Nc - (2*Nf)/Nc, -2/Nc, Nc^(-1), 0, 0, Nc^(-1), -4/Nc, 1/(2*Nc), 1/(2*Nc), 0, 2/Nc, 2/Nc, Nc^(-1) - Nf/Nc, 0, 0, -2/Nc, Nc^(-1) + Nf/Nc, Nc^(-1), Nc^(-1) - Nf/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, Nf/(2*Nc), Nc^(-1), 0, Nf/(2*Nc), 4/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, 4/Nc - Nf/Nc, -2/Nc, 0, 0, 0, 0, 1/(2*Nc), 1/(2*Nc), 0, 0, -2/Nc, 0, -2/Nc, 1/(2*Nc), 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1), 0, 1/(2*Nc), 0, 4/Nc, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, -4, 0, 1, 10, 0, 0, 0, 0, -4, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16/Nc, 0, -4/Nc, -4/Nc, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 4/Nc, 0, 28/Nc, 0, 0, 0, -2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5 + 2*Nf, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, -3/Nc, 0, 0, -10/Nc, 0, 0, -3/Nc, 0, 0, -10/Nc, 0, 0, 0, -8/Nc, 0, 8/Nc, 0, -2/Nc, 0, 4/Nc, 4/Nc, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 10/Nc + (2*Nf)/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, -7/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 6/Nc, 0, -4/Nc, -2/Nc, -6/Nc, 5/Nc, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), -Nc^(-1), 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48/Nc, 0, 0, 0, -24/Nc, 0, -24/Nc, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc + (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, -12/Nc, 6/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 2/Nc, -4/Nc, 2/Nc, -4/Nc, 0, 0, 0, 4/Nc + Nf/Nc, -8/Nc, -2/Nc, 2/Nc, 4/Nc + Nf/Nc, 0, 0, 2/Nc, -2/Nc, -3/Nc, -3/Nc, -4/Nc, 0, 0, 0, 2/Nc, 0, 4/Nc, Nc^(-1), Nc^(-1), Nc^(-1), 6/Nc - (2*Nf)/Nc, 2/Nc, 2/Nc, 8/Nc, -8/Nc, 0, 2/Nc, -4/Nc, 2/Nc, Nc^(-1), 0, -4/Nc, 0, -4/Nc, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + Nf/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, -6/Nc, 0, 6/Nc - (2*Nf)/Nc, 2/Nc, -10/Nc, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, -6, -2, 0, 0, 1, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 2/Nc, 0, 0, -(Nf/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 4/Nc, -2/Nc, -4/Nc, 0, Nc^(-1), 0, Nf/Nc, 0, 0, -4/Nc, Nf/Nc, 0, Nc^(-1), -4/Nc, 0, 2/Nc + Nf/Nc, 2/Nc + Nf/Nc, 8/Nc, -4/Nc, 0, 0, -8/Nc, 2/Nc, 8/Nc, Nc^(-1), Nc^(-1), 0, -4/Nc, 2/Nc, -6/Nc, 4/Nc, 8/Nc - (4*Nf)/Nc, -4/Nc, 4/Nc, 2/Nc, -6/Nc, 0, 0, 0, 0, -4/Nc, 0, Nc^(-1), 0, 2/Nc, 0, 0, 2/Nc, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, -2/Nc, 2/Nc, -2/Nc, 2/Nc + Nf/Nc, 0, -6/Nc, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, -4/Nc, 0, 4/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, -4/Nc, 4/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0, -8, 0, 0, 0, 0, 10, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/Nc, 0, 0, 0, 0, -2/Nc, 0, 1/(2*Nc) - Nf/Nc, 0, 0, -Nc^(-1), 0, 0, 1/(2*Nc) - Nf/Nc, 0, 0, -Nc^(-1), 0, 0, 0, -8/Nc, 0, -6/Nc, 0, Nc^(-1), 0, 1/(2*Nc), 1/(2*Nc), 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 5/Nc, 0, 11/Nc + (2*Nf)/Nc, 0, 0, -7/(2*Nc), -Nc^(-1), 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 2/Nc, 0, -3/Nc, 0, 0, 0, -7/(2*Nc), 0, -4/Nc, 0, 0, 0, -3/Nc, 3/(2*Nc), 3/(2*Nc), 0, 0, 0, -Nc^(-1), 0, 3/(2*Nc), 3/Nc, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 3/(2*Nc), 3/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -2, 0, 0, 0, 5 + (3*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, -3/(2*Nc), Nc^(-1), -3/(2*Nc), 0, 0, 3/(2*Nc) + Nf/(2*Nc), Nc^(-1), -3/(2*Nc), 0, 0, -Nc^(-1), -3/(2*Nc), Nc^(-1), 3/(2*Nc) + Nf/(2*Nc), -Nc^(-1), 0, 3/(2*Nc) + Nf/(2*Nc), 3/(2*Nc) + Nf/(2*Nc), -4/Nc, -2/Nc, 2/Nc + Nf/Nc, -2/Nc, 0, 0, 0, 0, 0, Nc^(-1), 0, -Nc^(-1), -Nc^(-1), 2/Nc, -4/Nc, 2/Nc - (2*Nf)/Nc, -Nc^(-1), 2/Nc + Nf/Nc, -Nc^(-1), Nc^(-1), 0, 2/Nc, 0, 2/Nc - (2*Nf)/Nc, -Nc^(-1), 1/(2*Nc), 0, -2/Nc, 0, 0, -2/Nc, -2/Nc, 0, 0, 3/Nc + Nf/(2*Nc), Nc^(-1), 0, 0, -Nc^(-1), -Nc^(-1), Nc^(-1), -Nc^(-1), 1/(2*Nc), 2/Nc, -2/Nc, 0, 0, 0, -Nc^(-1), 1/(2*Nc), 1/(2*Nc), 3/Nc + Nf/(2*Nc), 0, Nc^(-1), 0, Nc^(-1), 1/(2*Nc), 0, 0, 0, -(Nf/Nc), 0, 0, 0, 0, Nc^(-1), 1/(2*Nc), 0, -2/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, -1, 0, 1, -2, 0, 0, 0, 0, -1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 16/Nc, 0, 0, 0, 0, -16/Nc, 0, 0, 0, 0, 0, -16/Nc, 0, 0, 0, 0, 0, -16/Nc, 0, 0, 0, 20/Nc, 20/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc + Nf/Nc, -4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20/Nc, 0, 2/Nc + Nf/Nc, 0, -12/Nc, 0, (-2*Nf)/Nc, -12/Nc, -16/Nc, 12/Nc, 0, -4/Nc, 0, 8/Nc, 0, 2/Nc, -4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 4/Nc, 0, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 8/Nc, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, -4/Nc, -16/Nc, 0, 8/Nc, -4/Nc, 0, 2/Nc, 2/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 + Nf/2, 3/2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), -2/Nc, 0, 0, 0, 1/(2*Nc), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16/Nc, 12/Nc, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, -24/Nc, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 8/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 + 2*Nf, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 0, Nc^(-1) + Nf/Nc, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 4/Nc + (2*Nf)/Nc, 0, 0, -12/Nc, 4/Nc - (4*Nf)/Nc, 0, -12/Nc, 0, 12/Nc, 4/Nc, 0, -12/Nc, 0, 4/Nc, 0, 0, 0, -2/Nc, -2/Nc, 0, 0, (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 2/Nc, 0, 0, 0, -24/Nc, -4/Nc, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 2/Nc, 0, -2/Nc, 0, 0, 0, Nc^(-1), 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 + Nf, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1), Nc^(-1), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -36/Nc, -36/Nc, 0, 0, 0, 0, 0, 0, 36/Nc, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc + (3*Nf)/Nc, 0, 0, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 3 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1) + Nf/Nc, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/Nc, Nc^(-1), 0, 3/Nc + Nf/Nc, Nc^(-1) - Nf/Nc, -2/Nc, 0, Nc^(-1) - Nf/Nc, -2/Nc, 3/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, (-2*Nf)/Nc, Nc^(-1), 2/Nc, Nc^(-1) + Nf/Nc, -4/Nc, 4/Nc, -8/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nf/(2*Nc), 0, -Nc^(-1), 0, 4/Nc, -(Nf/Nc), 0, 0, 2/Nc, -2/Nc, Nf/(2*Nc), 0, -2/Nc, 1/(2*Nc), 1/(2*Nc), 0, Nc^(-1), 0, -4/Nc, -2/Nc, -2/Nc, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 2, 0, 2, 0, 0, 1, 0, 0, 3/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*Nc), 0, Nc^(-1), -2/Nc, 1/(2*Nc), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, 16/Nc, 0, -2/Nc + (2*Nf)/Nc, 16/Nc, 8/Nc, 0, 0, 6/Nc - (2*Nf)/Nc, 0, 0, 0, -4/Nc, 4/Nc, 4/Nc, 0, 0, -24/Nc, 0, 0, -8/Nc, 0, -16/Nc, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 0, 16/Nc, 0, 4/Nc, 0, 0, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, -16/Nc, -8/Nc, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 4, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), -(Nf/Nc), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32/Nc, 24/Nc, 0, 0, 0, -16/Nc, -24/Nc, -32/Nc, 0, 0, 0, 0, 0, 8/Nc, 8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, -2/Nc + (2*Nf)/Nc, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 4 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 0, 0, 2/Nc, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, Nc^(-1), Nc^(-1), -3/Nc, 0, -2/Nc, -3/Nc, 8/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 2/Nc - Nf/Nc, -Nc^(-1), -Nc^(-1), -6/Nc, -6/Nc, Nc^(-1), -6/Nc, Nc^(-1) + Nf/Nc, 2/Nc, 2/Nc, -2/Nc, 4/Nc, 4/Nc + Nf/Nc, Nc^(-1), Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, -2/Nc, 0, -2/Nc, -Nc^(-1), 0, 0, 0, Nc^(-1) - Nf/Nc, 4/Nc, 0, -2/Nc, Nc^(-1) - Nf/Nc, 0, -1/(2*Nc) + Nf/(2*Nc), -1/(2*Nc) + Nf/(2*Nc), 0, -Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 1/(2*Nc), -Nc^(-1), 0, 0, 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 3 + Nf/2, 0, 0, 3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1) + Nf/(2*Nc), -2/Nc, 1/(2*Nc), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, 0, 8/Nc, 0, -8/Nc, 0, 12/Nc, 12/Nc, Nf/Nc, Nf/Nc, 0, 0, 4/Nc, -12/Nc, 0, 0, 0, -12/Nc, 0, 0, 2/Nc, 0, 0, 2/Nc, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, -24/Nc, 0, -2/Nc + Nf/Nc, 0, 0, 0, 0, Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 + Nf, 0, -2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, -(Nf/Nc), 0, 2/Nc, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 0, -8/Nc, 0, 0, 24/Nc, 0, 0, 0, 12/Nc - (4*Nf)/Nc, 0, -8/Nc, 0, 0, 0, 2/Nc + (2*Nf)/Nc, 2/Nc + (2*Nf)/Nc, -24/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 8/Nc, 0, 24/Nc, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, -24/Nc, 0, 2/Nc, -4/Nc, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 4 + Nf, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 6/Nc, 0, -6/Nc, 0, 0, 0, 0, -6/Nc, 0, -2/Nc, 0, 4/Nc, 0, -6/Nc, -6/Nc, 3/Nc - Nf/Nc, 3/Nc - Nf/Nc, 0, -12/Nc, Nf/Nc, 0, 12/Nc, 0, 0, 0, 0, 6/Nc, 3/Nc + Nf/Nc, 0, Nc^(-1), -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, -12/Nc, 0, 6/Nc, 6/Nc, 0, 12/Nc, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 2/Nc - Nf/Nc, 0, 0, -Nc^(-1) + Nf/(2*Nc), Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -2, 0, 3 + (3*Nf)/2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, 0, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, 4/Nc, -2/Nc, 0, 0, -2/Nc, 4/Nc + (2*Nf)/Nc, -6/Nc, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1) + Nf/Nc, Nc^(-1) + Nf/Nc, Nc^(-1), Nc^(-1), 4/Nc - (2*Nf)/Nc, -8/Nc, 0, 0, 4/Nc, 8/Nc, -8/Nc, 6/Nc - (2*Nf)/Nc, -4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, Nc^(-1), -8/Nc, -4/Nc, 0, -2/Nc, -2/Nc + Nf/Nc, 4/Nc, 2/Nc, -2/Nc, 4/Nc, Nc^(-1), Nc^(-1), 0, 2/Nc, 0, 8/Nc, 2/Nc - Nf/Nc, 0, 0, 0, -8/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 2, 1, 2, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), Nc^(-1), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, -6/Nc, -2/Nc, 0, 2/Nc, -2/Nc, 0, 2/Nc, -2/Nc, -2/Nc, 0, -4/Nc, 0, 0, Nc^(-1) + Nf/Nc, Nc^(-1) + Nf/Nc, Nc^(-1), Nc^(-1), 8/Nc, -4/Nc, 0, 2/Nc - (2*Nf)/Nc, 4/Nc, 0, -4/Nc, 8/Nc, -8/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc, 0, -4/Nc, 0, -Nc^(-1) + Nf/Nc, 0, 0, 0, -Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, -Nc^(-1), 0, 4/Nc, 2/Nc - (2*Nf)/Nc, 0, Nc^(-1), 0, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 3, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc, -(Nf/Nc), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, -12/Nc, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 2/Nc + Nf/Nc, (-2*Nf)/Nc, Nf/Nc, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, -24/Nc, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 + (5*Nf)/2, -2, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1) + Nf/(2*Nc), 1/(2*Nc)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, -24/Nc, 0, 0, 0, 0, 0, 24/Nc, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, -2/Nc + (2*Nf)/Nc, 2/Nc, 6/Nc - (2*Nf)/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 24/Nc, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 4 + 2*Nf, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nf/Nc), Nc^(-1), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 12/Nc, 0, 0, 0, 48/Nc, 0, -24/Nc, 0, 0, 0, -48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc + (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 3/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 0, 0, 2/Nc, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36/Nc, -72/Nc, 36/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36/Nc, -36/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 + 4*Nf, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc, Nc^(-1) + Nf/Nc}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72/Nc, 0, -72/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36/Nc, -36/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 4 + 3*Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nf)/Nc, 2/Nc}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, -Nc^(-1), 0, -2/Nc, 0, 0, 0, 0, 4/Nc, 4/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc, -4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 3/Nc + Nf/Nc, -4/Nc - Nf/Nc, 0, 0, 5/(2*Nc), 0, -2/Nc - (2*Nf)/Nc, -2/Nc, 0, 0, -4/Nc, 5/(2*Nc), -Nc^(-1), 0, Nc^(-1) - Nf/Nc, 0, -Nc^(-1), 2/Nc, 0, -Nc^(-1) + Nf/Nc, 6/Nc + Nf/Nc, 0, 0, 3/(2*Nc) + Nf/(2*Nc), 5/(2*Nc), -3/Nc, 2/Nc, -3/Nc, -3/Nc, -3/Nc, 0, 5/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, -2/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 + Nf/2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) - Nf/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -2/Nc, 0, -2/Nc, 0, -4/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 4/Nc, 0, 0, -6/Nc, 0, -12/Nc, -4/Nc, 0, 6/Nc, 0, 0, 0, -6/Nc, -4/Nc, 0, 0, -6/Nc, 0, 12/Nc, 4/Nc, 0, 6/Nc, 0, 0, 0, 0, 0, 0, Nf/Nc, 0, (-2*Nf)/Nc, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 0, -12/Nc, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 + (3*Nf)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Nf)/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 12/Nc - (3*Nf)/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48/Nc, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, -48/Nc, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, -6, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 0, 2/Nc, 0, -2/Nc, 6/Nc + Nf/Nc, 0, 0, -2/Nc, -4/Nc, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(2*Nc) + Nf/(2*Nc), -Nc^(-1), -2/Nc, 0, 0, 3/(2*Nc), Nc^(-1) - Nf/Nc, -2/Nc, 0, 0, 0, 3/Nc + Nf/Nc, 3/(2*Nc), 5/Nc, 0, 0, 0, 5/Nc, -6/Nc, Nc^(-1) - Nf/Nc, 3/Nc, 2/Nc, 0, 0, -5/(2*Nc) + Nf/(2*Nc), 3/(2*Nc), -Nc^(-1), -6/Nc, -Nc^(-1), -Nc^(-1), -Nc^(-1), Nc^(-1), 3/(2*Nc), -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, 2/Nc - Nf/Nc, 0, 0, -Nc^(-1) + Nf/(2*Nc), 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1 + Nf/2, 0, 0, 0, 0, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 0, 0, 0, 6/Nc + (3*Nf)/Nc, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 6/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48/Nc, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -48/Nc, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 6, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), Nf/Nc, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, -4/Nc, 0, 4/Nc, 0, 0, 0, 8/Nc - (2*Nf)/Nc, -6/Nc, Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc, 2/Nc, 0, 2/Nc + Nf/Nc, -2/Nc, 0, -4/Nc, -2/Nc, -8/Nc, 2/Nc, 3/Nc, -6/Nc, 0, 0, 0, 0, 4/Nc - (2*Nf)/Nc, -2/Nc, 0, 2/Nc, 0, 8/Nc, Nc^(-1), 2/Nc + Nf/Nc, -4/Nc, -4/Nc, -4/Nc, 2/Nc, 2/Nc, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -Nc^(-1), -2/Nc + Nf/Nc, 0, 0, 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 6, 2, 0, 0, 1, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 4/Nc, 0, 8/Nc - (2*Nf)/Nc, 0, -6/Nc, 0, 0, 0, -Nc^(-1), -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf/Nc, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc + (2*Nf)/Nc, 0, 12/Nc, 0, 0, 0, -2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 4/Nc, 12/Nc, -12/Nc, 0, 0, 0, -4/Nc, 0, 0, 12/Nc, -12/Nc, 0, -12/Nc, 0, 0, 2/Nc, 0, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 6 + Nf, 0, -6, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc + Nf/Nc, 0, 0, Nc^(-1), 2/Nc, 0, 0, 2/Nc, -2/Nc, -4/Nc, 0, 0, 0, -(Nf/Nc), 0, 0, Nc^(-1), Nc^(-1), 0, 0, -4/Nc, 0, 0, 0, 0, 2/Nc, -2/Nc, -2/Nc, -2/Nc, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 4/Nc + (2*Nf)/Nc, 0, 4/Nc, Nc^(-1), 0, 0, (-4*Nf)/Nc, 0, 4/Nc, 0, Nc^(-1), 2/Nc, -4/Nc, -4/Nc, 0, 2/Nc, 0, 0, 0, -4/Nc + (2*Nf)/Nc, 0, -4/Nc, 2/Nc, Nc^(-1), -2/Nc, 0, -2/Nc, -2/Nc, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 2/Nc, -2/Nc, 2/Nc, 4/Nc, 0, 0, 0, -2/Nc, 2/Nc, 0, -8/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, 0, 2/Nc, 0, 0, 0, 0, -2/Nc, 0, -10/Nc, 0, 6/Nc - (2*Nf)/Nc, 0, 0, 0, 2/Nc + Nf/Nc, 2/Nc + Nf/Nc, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, Nc^(-1), 0, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 4/Nc, 0, 0, 12/Nc, 12/Nc, 0, 0, -2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, -12/Nc, 0, -12/Nc, -12/Nc, 2/Nc, 12/Nc, -4/Nc, 2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, -6, 0, 6 + Nf, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), -7/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 3/Nc, 0, 0, 0, -2/Nc, 0, 2/Nc, 6/Nc, 0, 0, -6/Nc, -4/Nc, 5/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, -6/Nc - (2*Nf)/Nc, 0, 0, 0, 0, -2/Nc, -4/Nc, 0, 0, 0, 10/Nc, 0, 0, 0, -12/Nc, 0, 0, 0, -2/Nc, 10/Nc + (2*Nf)/Nc, 0, 0, 0, 3/Nc, 0, 0, 0, 0, 0, 0, 2/Nc, 0, 0, -2/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, -2/Nc + Nf/Nc, 0, -Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 + Nf, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc - Nf/Nc, 0, 0, 0, 4/Nc, 0, 0, 0, 0, -4/Nc, 0, 0, 0, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20/Nc, -8/Nc, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, -8/Nc, 0, 0, 0, 16/Nc, 0, 0, 0, -24/Nc, 8/Nc, 0, 0, 0, 20/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc + (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 + Nf, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/Nc, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 2/Nc + Nf/Nc, 2/Nc + Nf/Nc, 0, 0, 0, 2/Nc, 0, -2/Nc, -6/Nc, 0, 0, -10/Nc, 6/Nc - (2*Nf)/Nc, 3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 2/Nc, 0, -8/Nc, 3/Nc, -2/Nc, 0, -4/Nc, 0, 0, 2/Nc, 2/Nc + Nf/Nc, 0, 8/Nc, 0, -2/Nc, -6/Nc, -4/Nc, -2/Nc, 0, 2/Nc, 2/Nc, 0, Nc^(-1), 3/Nc, 2/Nc, 4/Nc - (2*Nf)/Nc, 2/Nc, -4/Nc, -4/Nc, 0, 2/Nc + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -2/Nc + Nf/Nc, 0, 0, 0, -Nc^(-1), 2/Nc - Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -6, 0, 0, 2, 1, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc, 0, 0, Nc^(-1), 2/Nc, 0, 0, 2/Nc, 2/Nc + Nf/Nc, 4/Nc, 0, 0, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), -4/Nc, 0, 0, 0, 0, -6/Nc, 6/Nc - Nf/Nc, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 0, 0, -6/Nc, 0, -4/Nc, -4/Nc, 0, 0, 0, Nc^(-1) + Nf/Nc, 2/Nc + (2*Nf)/Nc, 0, 0, 0, 4/Nc, 8/Nc, 0, 2/Nc, 2/Nc, 0, 0, 0, -6/Nc, 0, -8/Nc, 0, 2/Nc - (2*Nf)/Nc, 2/Nc - (2*Nf)/Nc, 0, Nc^(-1) + Nf/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 2/Nc, Nc^(-1), -4/Nc, -2/Nc, 0, 4/Nc, 0, 0, 0, 0, -4/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 6, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, -4/Nc, 0, 0, -4/Nc, 0, Nf/Nc, 0, 0, -2/Nc, 0, 0, 0, Nc^(-1), Nc^(-1), 0, 0, 8/Nc, 0, 0, 0, 0, 4/Nc - Nf/Nc, -4/Nc, 0, -2/Nc, 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 2/Nc, 0, 0, Nc^(-1) + Nf/Nc, 0, -4/Nc, -4/Nc, 0, 0, 0, -6/Nc, 4/Nc, 0, 0, 0, 2/Nc + (2*Nf)/Nc, -8/Nc, 0, 2/Nc, 2/Nc, 0, 0, 0, Nc^(-1) + Nf/Nc, 2/Nc - (2*Nf)/Nc, 8/Nc, 2/Nc - (2*Nf)/Nc, 0, 0, 0, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 0, 0, 0, -2/Nc, 0, 0, Nc^(-1), 2/Nc, 0, 2/Nc, -8/Nc, 0, 0, 0, -2/Nc, 2/Nc, 0, 4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, -6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7/Nc, 0, 0, 0, -2/Nc, 0, 0, 0, 0, 2/Nc, 0, -6/Nc, 0, -4/Nc, 0, 0, 0, 3/Nc, 3/Nc, 0, 0, 6/Nc, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, -Nc^(-1), 0, Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/Nc + (2*Nf)/Nc, 0, -4/Nc, -4/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 + 2*Nf, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Nf)/Nc, -6/Nc, 0, 12/Nc - (3*Nf)/Nc, -6/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72/Nc, 0, 0, 0, 0, 0, -72/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 + 2*Nf, -6, 3, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/Nc, 6/Nc + (3*Nf)/Nc, -6/Nc, -12/Nc, 6/Nc - (3*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -72/Nc, 0, 0, 0, 0, 0, 72/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 6 + 2*Nf, 3, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/Nc - Nf/Nc, 4/Nc, 6/Nc + Nf/Nc, -4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48/Nc, 0, -48/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, 0, 0, -12/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 + 3*Nf, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48/Nc, -4/Nc + (4*Nf)/Nc, 32/Nc, 0, 0, -48/Nc, 4/Nc - (4*Nf)/Nc, 0, -16/Nc, -32/Nc, 16/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf, 0, 0, 0, 0, 4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/Nc + (3*Nf)/Nc, 3/Nc, 0, -2/Nc + (2*Nf)/Nc, 48/Nc, 6/Nc - (3*Nf)/Nc, -3/Nc, 24/Nc, 0, 0, 0, -48/Nc, -24/Nc, 0, 0, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/Nc, -8/Nc, 0, 0, 0, -4/Nc, 48/Nc, 4/Nc - (4*Nf)/Nc, 8/Nc, -4/Nc + (4*Nf)/Nc, 0, -48/Nc, 4/Nc, -4/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Nf, 0, 4, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/Nc, 0, 0, 5/Nc, -20/Nc, -5/Nc, 0, (5*Nf)/Nc, -5/Nc, 0, 5/Nc, 20/Nc, (-5*Nf)/Nc, 0, 0, -5/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/Nc, 0, 0, 0, 0, -72/Nc, 0, 72/Nc, 0, 0, -6/Nc + (3*Nf)/Nc, 6/Nc - (3*Nf)/Nc, -12/Nc, 3/Nc, -3/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Nf, 3, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36/Nc, 0, 0, 0, 0, -36/Nc, 0, 0, 0, 0, 0, 0, 72/Nc, -72/Nc, 0, -2/Nc + (2*Nf)/Nc, 2/Nc - (2*Nf)/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*Nf, 2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120/Nc, -120/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5*Nf}};

LargeNcZeroModes[10]={{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10*(4 + Nf), -40, (-4 - Nf)*(6 + Nf), 20*(4 + Nf), -80, 20*(4 + Nf), -5*(4 + Nf)*(6 + Nf), 20*(4 + Nf), -5*(4 + Nf)*(6 + Nf), 20*(4 + Nf), 20*(4 + Nf), -5*(4 + Nf)*(6 + Nf), 10*(4 + Nf), 20*(4 + Nf), -80, -80, -5*(4 + Nf)*(6 + Nf), 10*(4 + Nf), -40, 20*(4 + Nf), -2*(4 + Nf)*(6 + Nf), 10*(4 + Nf), 10*(4 + Nf), 20*(4 + Nf), 10*(4 + Nf), -40, (-4 - Nf)*(6 + Nf), 10*(4 + Nf), 10*(4 + Nf), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(4 + Nf), 8, 8, -4 - Nf, (4 + Nf)*(6 + Nf), -2*(4 + Nf), -2*(4 + Nf), 8, 8, -4 - Nf, (4 + Nf)*(6 + Nf), -2*(4 + Nf), -2*(4 + Nf), -2*(4 + Nf), (4 + Nf)*(6 + Nf), -2*(4 + Nf), -4 - Nf, -2*(4 + Nf), -2*(4 + Nf), -2*(4 + Nf), 8, 8, -4 - Nf, (4 + Nf)*(6 + Nf), -2*(4 + Nf), -2*(4 + Nf), -2*(4 + Nf), -2*(4 + Nf), -2*(4 + Nf), -2*(4 + Nf), -2*(4 + Nf), 4, -2*(4 + Nf), 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16*Nf, 8*Nf*(4 + Nf), (4 + Nf)^2, -8*Nf, -8*Nf, -(Nf*(4 + Nf)^2), 8*Nf*(4 + Nf), 4*(4 + Nf)^2, 4*Nf^2, 8*Nf*(4 + Nf), -(Nf*(4 + Nf)^2), 8*Nf*(4 + Nf), 4*Nf^2, -(Nf*(4 + Nf)^2), 2*Nf^2, 2*Nf^2, (4 + Nf)^2, 4*Nf^2, -2*(8 + 3*Nf), -2*Nf*(4 + Nf)^2, 4*Nf*(4 + Nf), 2*Nf^2, -4*(8 + 3*Nf), -8*(8 + 3*Nf), -(Nf*(4 + Nf)^2), -4*Nf, -4*(8 + 3*Nf), 16, 16, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32 + 8*Nf - 4*Nf^2, 4*(2 + Nf), -12*(8 + 6*Nf + Nf^2), 4*(2 + Nf), -12*(8 + 6*Nf + Nf^2), 32 + 8*Nf - 4*Nf^2, 2*(2 + Nf), -8*(2 + Nf)^2, 32 + 8*Nf - 4*Nf^2, (2 + Nf)^2*(4 + Nf), -4*(2 + Nf)^2, -8*(2 + Nf)^2, 2*(2 + Nf)^2*(4 + Nf), 4*(-10 + Nf), 24*(2 + Nf), 2*(2 + Nf), -4*(2 + Nf)^2, (2 + Nf)^2*(4 + Nf), 48*(2 + Nf), 2*(2 + Nf)^2*(4 + Nf), 2*(-10 + Nf), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Nf*(2 + Nf), 8 - 2*Nf, 4*(8 + 6*Nf + Nf^2), -4*Nf, -2*Nf*(8 + 6*Nf + Nf^2), Nf*(2 + Nf), 4 - Nf, 8*Nf*(2 + Nf), (-8 + Nf)*(2 + Nf), 2*(8 + 6*Nf + Nf^2), 2*(-16 - 6*Nf + Nf^2), -(Nf*(2 + Nf)*(4 + Nf)), 4*Nf*(2 + Nf), -8*(2 + Nf), -4*(2 + Nf), -2*Nf, 4, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, -1, 12, -1, -2*(3 + Nf), 2, -8, 2, 4, 0, -2*(3 + Nf), 6 + Nf, 6 + Nf, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -32*(2 + Nf), 0, (2 + Nf)^2, -8*Nf*(2 + Nf), (2 + Nf)^2, Nf*(2 + Nf)^2, -2*(2 + Nf)^2, 8*(2 + Nf)^2, -2*(2 + Nf)^2, 32 + 4*Nf - 2*Nf^2, -2*(6 + Nf), Nf*(2 + Nf)^2, 0, 0, 4*(6 + Nf), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24*(-2 + Nf), -12*(6 + Nf), -12 - 12*Nf - Nf^2, 48*Nf, -12 - 12*Nf - Nf^2, -6*Nf*(2 + Nf), 12*(2 + Nf), 6*(-4 + Nf^2), 12*(2 + Nf), 12*(-2 + Nf), 6*(6 + Nf), -6*Nf*(2 + Nf), 0, 0, 0, 6 + Nf, 6 + Nf, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*(-4 + Nf^2), -2*(2 + Nf)*(6 + Nf), -(2 + Nf)^2, 8*Nf*(2 + Nf), -(2 + Nf)^2, -(Nf*(2 + Nf)^2), 2*(2 + Nf)^2, (-2 + Nf)*(2 + Nf)^2, 2*(2 + Nf)^2, 2*(-4 + Nf^2), 2*(6 + Nf), -(Nf*(2 + Nf)^2), 0, 0, 0, 0, 0, 6 + Nf, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 2*Nf, -5*Nf, Nf^2, 8, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30*Nf^2, -10*Nf^3, 5*Nf^3, -Nf^4, 0, -40*Nf, 16}};

==> anc/AncillaryNegative.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    600000,      17159]
NotebookOptionsPosition[    595171,      16992]
NotebookOutlinePosition[    595526,      17008]
CellTagsIndexPosition[    595483,      17005]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary notebook to \[OpenCurlyDoubleQuote]Negative anomalous dimensions in \
N=4 SYM\[CloseCurlyDoubleQuote]\
\>", "Subtitle",
 CellChangeTimes->{{3.635695452913562*^9, 3.635695487679893*^9}},
 CellID->404400189],

Cell[CellGroupData[{

Cell["Description", "Section",
 CellChangeTimes->{{3.635695568232566*^9, 3.635695572694785*^9}},
 CellID->2115717415],

Cell[TextData[{
 "The aim of this notebook is to present a ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " code which can be used to find the eigensystem of the one-loop dilatation \
operator among scalar so(6) singlets in N=4 SYM. We extensively use the \
polynomial notation explained in Appendix E of the paper (We use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", " ", "y"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " instead of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", 
    OverscriptBox["\[Phi]", "_"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ").\n\n  We consider the mixing of length-six operators as an example. The \
code should work up to L=8 without difficulty, just by changing the value of \
\[OpenCurlyDoubleQuote]LL\[CloseCurlyDoubleQuote] which can be found in the \
section \[OpenCurlyDoubleQuote]Preliminary\[CloseCurlyDoubleQuote]. However, \
at larger L, the computation may take a long time, CPU workload and huge \
memory. Parallelization helps to reduce the computational time.\n  \n",
 StyleBox["  The code should be executed from the top to bottom. ",
  FontColor->RGBColor[1, 0, 0]],
 "\n  \n  Only a very brief explanation is given at each computation. For \
more details of the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " language, please refer to Wolfram ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Tutorial Collection \[OpenCurlyDoubleQuote]",
 StyleBox["Core Language",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote] available from \n\
http://www.wolfram.com/learningcenter/tutorialcollection/CoreLanguage/"
}], "Text",
 CellChangeTimes->{{3.635695665895504*^9, 3.635695791853056*^9}, {
  3.635695962916542*^9, 3.635696069714324*^9}, {3.6356962422821817`*^9, 
  3.635696374039503*^9}, {3.6356964834639177`*^9, 3.635696542141972*^9}, {
  3.635696654402273*^9, 3.635696706800928*^9}, {3.635705502567198*^9, 
  3.6357055914053373`*^9}, {3.635706038060017*^9, 3.63570604639301*^9}, {
  3.63570746650568*^9, 3.6357075002577333`*^9}, {3.635709214914867*^9, 
  3.635709258348178*^9}, {3.635750061921454*^9, 3.635750139733144*^9}},
 Background->RGBColor[1., 1., 0.85],
 CellID->828366879],

Cell[TextData[{
 StyleBox["Comments on a green background are technical details of ",
  FontColor->GrayLevel[0]],
 StyleBox["Mathematica",
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 StyleBox[" implementation, which one does not have to understand.",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.626705652223461*^9, 3.6267057490492496`*^9}, {
  3.626706711041629*^9, 3.6267067339596367`*^9}, {3.6267069743940897`*^9, 
  3.6267070223909597`*^9}, {3.63570745036283*^9, 3.635707450849972*^9}, {
  3.635709275805202*^9, 3.635709364530245*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellID->643838884]
}, Open  ]],

Cell[CellGroupData[{

Cell["Preliminary", "Section",
 CellChangeTimes->{{3.635695568232566*^9, 3.635695572694785*^9}, {
  3.635695628944438*^9, 3.635695639622424*^9}, {3.635696734330058*^9, 
  3.6356967435842867`*^9}},
 CellID->1388791541],

Cell["Define the operator length", "Text",
 CellChangeTimes->{{3.635696831310079*^9, 3.63569685231135*^9}, {
  3.635696931576089*^9, 3.635696946798512*^9}, {3.635697009439763*^9, 
  3.635697016181295*^9}},
 Background->RGBColor[1., 1., 0.85]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LL", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.6356970176646843`*^9, 3.635697018822598*^9}, {
  3.635707300408237*^9, 3.635707300493297*^9}, {3.6357075834190817`*^9, 
  3.635707583512926*^9}}],

Cell["\<\
Here are frequently used definitions, listed in alphabetical order\
\>", "Text",
 CellChangeTimes->{{3.635696831310079*^9, 3.63569685231135*^9}, {
  3.635696931576089*^9, 3.635696946798512*^9}},
 Background->RGBColor[1., 1., 0.85]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"countLth", "[", "poly_", "]"}], ":=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Length", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"poly", ",", 
            SubscriptBox["x", "i"]}], "]"}], ",", 
          RowBox[{"Position", "[", 
           RowBox[{"poly", ",", 
            SubscriptBox["y", "i"]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "poly"}]}], "}"}]}], "]"}]}], ",", "0"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"countLxy", "[", 
    RowBox[{
     SubscriptBox["x", "i_"], ",", "plis_"}], "]"}], ":=", 
   RowBox[{"Length", "@", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"plis", ",", 
        SubscriptBox["x", "i"]}], "]"}], ",", 
      RowBox[{"Position", "[", 
       RowBox[{"plis", ",", 
        SubscriptBox["y", "i"]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"countLxy", "[", 
    RowBox[{
     SubscriptBox["y", "i_"], ",", "plis_"}], "]"}], ":=", 
   RowBox[{"countLxy", "[", 
    RowBox[{
     SubscriptBox["x", "i"], ",", "plis"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"countL0", "[", "plis_", "]"}], ":=", 
    RowBox[{"Length", "@", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Position", "[", 
        RowBox[{"plis", ",", 
         SubscriptBox["f", "0"]}], "]"}], ",", 
       RowBox[{"Position", "[", 
        RowBox[{"plis", ",", 
         SubscriptBox["fy", "0"]}], "]"}], ",", 
       RowBox[{"Position", "[", 
        RowBox[{"plis", ",", 
         SubscriptBox["p", "0"]}], "]"}], ",", 
       RowBox[{"Position", "[", 
        RowBox[{"plis", ",", 
         SubscriptBox["py", "0"]}], "]"}], ",", 
       RowBox[{"Position", "[", 
        RowBox[{"plis", ",", 
         SubscriptBox["x", "0"]}], "]"}], ",", 
       RowBox[{"Position", "[", 
        RowBox[{"plis", ",", 
         SubscriptBox["y", "0"]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FS", "=", "FullSimplify"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gatherSpoly", "[", "spoly_", "]"}], ":=", 
    RowBox[{"Total", "[", 
     RowBox[{"Times", "@@@", "spoly"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"indToMultiTrace", "[", "ind_", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Ltt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"Flatten", "@", 
            RowBox[{"ind", "[", 
             RowBox[{"[", "u", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{"Length", "@", "ind"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"trc", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             SubscriptBox["\[Phi]", 
              RowBox[{"p", "[", 
               RowBox[{"u", ",", "v"}], "]"}]], ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", 
               RowBox[{"Ltt", "[", 
                RowBox[{"[", "u", "]"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{"Length", "@", "Ltt"}]}], "}"}]}], "]"}], "/.", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Flatten", "@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ind", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "k", ",", "l"}], "]"}], "]"}], 
                "\[NotEqual]", "0"}], ",", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"j", ",", 
                  RowBox[{"ind", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "k", ",", "l"}], "]"}], "]"}]}], "]"}], 
                "\[Rule]", 
                RowBox[{"i", "[", "k", "]"}]}], ",", "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "@", 
                RowBox[{"First", "@", "ind"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "@", "ind"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", "0", "}"}]}], "]"}]}], "/.", 
       RowBox[{
        RowBox[{"i", "[", "x_", "]"}], ":>", 
        RowBox[{"\"\<i\>\"", "<>", 
         RowBox[{"ToString", "[", "x", "]"}]}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"indToPoly", "[", "ind_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["x", "j"], ")"}], 
          RowBox[{"ind", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k", ",", "1"}], "]"}], "]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["y", "j"], ")"}], 
          RowBox[{"ind", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k", ",", "2"}], "]"}], "]"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "@", "ind"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"Length", "@", 
         RowBox[{"First", "@", "ind"}]}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lengthSum", "[", "Ltt_List", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Ltt", "[", 
         RowBox[{"[", "i1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i1", ",", "j1"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", 
        RowBox[{"Length", "@", "Ltt"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"partitionLength", "[", "Lt_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"fullpt", "=", 
        RowBox[{"IntegerPartitions", "[", "Lt", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Part", "[", 
       RowBox[{"fullpt", ",", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"Length", "@", "fullpt"}], "]"}], ",", 
          RowBox[{"DeleteDuplicates", "@", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"fullpt", ",", "1"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"polyToInd", "[", "poly_", "]"}], ":=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"List", "@@", "poly"}], ",", "x"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "\[Rule]", "1"}], ",", 
         RowBox[{"y", "\[Rule]", "1"}]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"List", "@@", "poly"}], ",", "y"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "\[Rule]", "1"}], ",", 
         RowBox[{"y", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"polyToInd", "[", 
     RowBox[{"poly_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Transpose", "/@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"List", "@@", "poly"}], ",", 
            SubscriptBox["x", "j"]}], "]"}], "/.", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["x", "i"], "\[Rule]", "1"}], ",", 
               RowBox[{
                SubscriptBox["y", "i"], "\[Rule]", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "m"}], "}"}]}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"List", "@@", "poly"}], ",", 
            SubscriptBox["y", "j"]}], "]"}], "/.", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["x", "i"], "\[Rule]", "1"}], ",", 
               RowBox[{
                SubscriptBox["y", "i"], "\[Rule]", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "m"}], "}"}]}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "m"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"polyToList", "[", "poly_", "]"}], ":=", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Apply", "[", 
        RowBox[{"List", ",", 
         RowBox[{"Expand", "[", 
          RowBox[{"poly", "+", "\[Omega]\[Omega]"}], "]"}]}], "]"}], "/.", 
       RowBox[{"\[Omega]\[Omega]", "\[Rule]", "0"}]}], ",", "0"}], "]"}]}], 
   ";", 
   RowBox[{
    RowBox[{"polyToLog", "[", "poly_", "]"}], ":=", 
    RowBox[{
     RowBox[{"polyToList", "[", "poly", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x_", "j1_", "k1_"], " ", 
         SubsuperscriptBox["y_", "j2_", "k2_"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"k1", " ", 
          RowBox[{"Log", "[", 
           SubscriptBox["x", "j1"], "]"}]}], "+", 
         RowBox[{"k2", " ", 
          RowBox[{"Log", "[", 
           SubscriptBox["y", "j2"], "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x_", "j1_"], " ", 
         SubsuperscriptBox["y_", "j2_", "k2_"]}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"Log", "[", 
          SubscriptBox["x", "j1"], "]"}], "+", 
         RowBox[{"k2", " ", 
          RowBox[{"Log", "[", 
           SubscriptBox["y", "j2"], "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x_", "j1_", "k1_"], " ", 
         SubscriptBox["y_", "j2_"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"k1", " ", 
          RowBox[{"Log", "[", 
           SubscriptBox["x", "j1"], "]"}]}], "+", " ", 
         RowBox[{"Log", "[", 
          SubscriptBox["y", "j2"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x_", "j1_"], " ", 
         SubscriptBox["y_", "j2_"]}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"Log", "[", 
          SubscriptBox["x", "j1"], "]"}], "+", 
         RowBox[{"Log", "[", 
          SubscriptBox["y", "j2"], "]"}]}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"powerOf", "[", "var_", "]"}], ":=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"var", ",", 
       RowBox[{"First", "@", 
        RowBox[{"Variables", "[", "var", "]"}]}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"First", "@", 
       RowBox[{"Variables", "[", "var", "]"}]}], "\[Rule]", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shiftInd", "[", 
    RowBox[{"x_", ",", "y_", ",", "k_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "+", "k"}]]}], ",", 
     RowBox[{"y", "\[Rule]", 
      SuperscriptBox["y", 
       RowBox[{"1", "+", "k"}]]}], ",", 
     RowBox[{
      SuperscriptBox["x", "m_"], "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"m", "+", "k"}]]}], ",", 
     RowBox[{
      SuperscriptBox["y", "n_"], "\[Rule]", 
      SuperscriptBox["y", 
       RowBox[{"n", "+", "k"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shiftInd", "[", 
    RowBox[{"x_", ",", "y_", ",", "k_", ",", "L_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}]]}], ",", 
     RowBox[{"y", "\[Rule]", 
      SuperscriptBox["y", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}]]}], ",", 
     RowBox[{
      SuperscriptBox["x", "m_"], "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"m", "+", "k", "-", "1"}], ",", "L"}], "]"}], "+", "1"}]]}],
      ",", 
     RowBox[{
      SuperscriptBox["y", "n_"], "\[Rule]", 
      SuperscriptBox["y", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"n", "+", "k", "-", "1"}], ",", "L"}], "]"}], "+", 
        "1"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shiftInd0", "[", 
    RowBox[{"L0_", ",", "k0_", ",", "plis_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"plis", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["f", "0"], "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["f", "0"], ")"}], 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"k0", ",", "L0"}], "]"}], "+", "1"}]]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["f", "0"], ")"}], "m_"], "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["f", "0"], ")"}], 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"m", "+", "k0", "-", "1"}], ",", "L0"}], "]"}], "+", 
         "1"}]]}], ",", 
      RowBox[{
       SubscriptBox["fy", "0"], "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["fy", "0"], ")"}], 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"k0", ",", "L0"}], "]"}], "+", "1"}]]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["fy", "0"], ")"}], "m_"], "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["fy", "0"], ")"}], 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"m", "+", "k0", "-", "1"}], ",", "L0"}], "]"}], "+", 
         "1"}]]}], ",", 
      RowBox[{
       SubscriptBox["p", "0"], "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["p", "0"], ")"}], 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"k0", ",", "L0"}], "]"}], "+", "1"}]]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["p", "0"], ")"}], "m_"], "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["p", "0"], ")"}], 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"m", "+", "k0", "-", "1"}], ",", "L0"}], "]"}], "+", 
         "1"}]]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox["py", "0"], "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["py", "0"], ")"}], 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"k0", ",", "L0"}], "]"}], "+", "1"}]]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["py", "0"], ")"}], "m_"], "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["py", "0"], ")"}], 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"m", "+", "k0", "-", "1"}], ",", "L0"}], "]"}], "+", 
         "1"}]]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shiftIndi", "[", 
    RowBox[{
     SubscriptBox["x", "i_"], ",", "ki_", ",", "plis_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Li", "=", 
       RowBox[{"countLxy", "[", 
        RowBox[{
         SubscriptBox["x", "i"], ",", "plis"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"plis", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "i"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["x", "i"], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"ki", ",", "Li"}], "]"}], "+", "1"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "i"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["y", "i"], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"ki", ",", "Li"}], "]"}], "+", "1"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["x", "i"], "m_"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["x", "i"], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"m", "+", "ki", "-", "1"}], ",", "Li"}], "]"}], "+", 
           "1"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["y", "i"], "n_"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["y", "i"], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"n", "+", "ki", "-", "1"}], ",", "Li"}], "]"}], "+", 
           "1"}]]}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"shiftIndi", "[", 
     RowBox[{
      SubscriptBox["y", "i_"], ",", "ki_", ",", "plis_"}], "]"}], ":=", 
    RowBox[{"shiftIndi", "[", 
     RowBox[{
      SubscriptBox["x", "i"], ",", "ki", ",", "plis"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"splitPoly", "[", "poly_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"List", "@@@", 
      RowBox[{"polyToLog", "[", "poly", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SubFx", "[", "LL_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Subscript", "[", 
      RowBox[{"\[Phi]", ",", 
       RowBox[{
        RowBox[{"ToString", "[", "i", "]"}], "<>", 
        RowBox[{"ToString", "[", "x", "]"}]}]}], "]"}], "\[Rule]", 
     SubscriptBox["\[Phi]", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "i", "]"}], "<>", 
        RowBox[{"ToString", "[", "x", "]"}]}], "]"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1", ",", 
      RowBox[{"LL", "/", "2"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.635696768858272*^9, 3.635696800778994*^9}, {
  3.635696962433382*^9, 3.635696982504367*^9}, {3.635704595808783*^9, 
  3.635704613529642*^9}, {3.635704703103098*^9, 3.635704739201448*^9}, {
  3.635705410298606*^9, 3.635705410587337*^9}, {3.6357079223340273`*^9, 
  3.63570793748085*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Generating multi-trace operators", "Section",
 CellChangeTimes->{{3.635695568232566*^9, 3.635695572694785*^9}, {
  3.635695628944438*^9, 3.635695639622424*^9}},
 CellID->225651852],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.6096852352678022`*^9, 3.609685263257708*^9}, {
   3.6098016302618103`*^9, 3.609801639291766*^9}, {3.609946997869974*^9, 
   3.609947004964239*^9}, {3.6103775574993877`*^9, 3.6103775594979467`*^9}, 
   3.6103837991537943`*^9, {3.610386596357667*^9, 3.610386597613571*^9}, {
   3.6104338546797237`*^9, 3.6104338737893763`*^9}, 3.610702060125483*^9, {
   3.6263841941549683`*^9, 3.626384200129274*^9}, {3.6264506433241787`*^9, 
   3.626450644922551*^9}},
 CellID->1788771325],

Cell[TextData[{
 StyleBox["taucomp[ ]  ",
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 StyleBox["-- Take single-traces, generate equivalence class of cyclic \
rotation, split the single-trace\n",
  FontColor->GrayLevel[0]],
 StyleBox["tauperm[ ] ",
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 StyleBox["-- Generate equivalence class for Li=Lj interchange\n",
  FontColor->GrayLevel[0]],
 StyleBox["multiRep[ ] ",
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 StyleBox["-- Take the canonical so(2Nf) ordering, generate equivalence class \
for cyclic shift of each trace, and remove identical orbits",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.626705652223461*^9, 3.6267057490492496`*^9}, {
  3.626706711041629*^9, 3.6267067339596367`*^9}, {3.6267069743940897`*^9, 
  3.6267070223909597`*^9}, {3.63570745036283*^9, 3.635707450849972*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellID->1256084922],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"divider", "[", "lis_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"lis", ",", 
         RowBox[{"2", "j"}]}], "]"}], ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{
        FractionBox[
         RowBox[{"Length", "@", "lis"}], "2"], "-", "1"}]}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genEquivClass", "[", 
    RowBox[{"lis_", ",", "Lt_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"lis", "+", "i"}], ",", "Lt"}], "]"}], "/.", " ", 
      RowBox[{"0", "\[Rule]", "Lt"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"Lt", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genEquivPoly", "[", 
     RowBox[{"poly_", ",", "Lt_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", " ", "y"}], ")"}], "i"], "poly"}], "]"}], "/.", 
       RowBox[{"Flatten", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x", 
              RowBox[{"Lt", "+", "i"}]], "\[Rule]", 
             SuperscriptBox["x", "i"]}], ",", 
            RowBox[{
             SuperscriptBox["y", 
              RowBox[{"Lt", "+", "i"}]], "\[Rule]", 
             SuperscriptBox["y", "i"]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Lt", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"Lt", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"splitter", "[", 
     RowBox[{"poly_", ",", "Ltsum_List"}], "]"}], ":=", 
    RowBox[{"poly", "/.", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Piecewise", "[", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["x", "i"], "\[Rule]", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubscriptBox["x", 
                    RowBox[{"\[Tau]", "[", "1", "]"}]], ")"}], "i"]}], ",", 
                RowBox[{"i", "\[LessEqual]", 
                 RowBox[{"Ltsum", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], "}"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["x", "i"], "\[Rule]", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SubscriptBox["x", 
                    RowBox[{"\[Tau]", "[", "k", "]"}]], ")"}], 
                   RowBox[{"i", "-", 
                    RowBox[{"Ltsum", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "-", "1"}], "]"}], "]"}]}]]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Ltsum", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "-", "1"}], "]"}], "]"}], "<", "i"}], "&&", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{"Ltsum", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "2", ",", 
                 RowBox[{"Length", "@", "Ltsum"}]}], "}"}]}], "]"}]}], "]"}], 
           "]"}], ",", 
          RowBox[{"Piecewise", "[", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["y", "i"], "\[Rule]", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubscriptBox["y", 
                    RowBox[{"\[Tau]", "[", "1", "]"}]], ")"}], "i"]}], ",", 
                RowBox[{"i", "\[LessEqual]", 
                 RowBox[{"Ltsum", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], "}"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["y", "i"], "\[Rule]", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SubscriptBox["y", 
                    RowBox[{"\[Tau]", "[", "k", "]"}]], ")"}], 
                   RowBox[{"i", "-", 
                    RowBox[{"Ltsum", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "-", "1"}], "]"}], "]"}]}]]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Ltsum", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "-", "1"}], "]"}], "]"}], "<", "i"}], "&&", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{"Ltsum", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "2", ",", 
                 RowBox[{"Length", "@", "Ltsum"}]}], "}"}]}], "]"}]}], "]"}], 
           "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Last", "@", "Ltsum"}]}], "}"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genEquivPoly", "[", 
     RowBox[{"poly_", ",", "LTab_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"id", "[", "#2", "]"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"LTab", "[", 
               RowBox[{"[", "#2", "]"}], "]"}], "-", "1"}]}], "}"}]}], "]"}], 
         "&"}], ",", "\[IndentingNewLine]", 
        RowBox[{"poly", "/.", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"shiftInd", "[", 
             RowBox[{
              SubscriptBox["x", "l"], ",", 
              SubscriptBox["y", "l"], ",", 
              RowBox[{"id", "[", "l", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{"Length", "@", "LTab"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "@", "LTab"}], "]"}]}], "]"}], "]"}], "/.", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["x", "k"], ")"}], 
              RowBox[{
               RowBox[{"LTab", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "+", "j"}]], "\[Rule]", 
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["x", "k"], ")"}], "j"]}], ",", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["y", "k"], ")"}], 
              RowBox[{
               RowBox[{"LTab", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "+", "j"}]], "\[Rule]", 
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["y", "k"], ")"}], "j"]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{
             RowBox[{"LTab", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "-", "1"}]}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"Length", "@", "LTab"}]}], "}"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tauperm", "[", "LTab_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Ldup", "=", 
        RowBox[{"Part", "[", 
         RowBox[{
          RowBox[{"Tally", "@", "LTab"}], ",", "All", ",", "2"}], "]"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"permlist", "[", "LTab", "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Permutations", "@", 
           RowBox[{"Range", "[", "#", "]"}]}], "&"}], "/@", "Ldup"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"permlistLength", "[", "LTab", "]"}], "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"lengthSum", "[", 
           RowBox[{"Length", "/@", 
            RowBox[{"permlist", "[", "LTab", "]"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"permIndices", "[", "LTab", "]"}], "=", 
        RowBox[{"Map", "[", 
         RowBox[{"Flatten", ",", 
          RowBox[{"Tuples", "[", "\[IndentingNewLine]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"permlist", "[", "LTab", "]"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{"permlistLength", "[", "LTab", "]"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Length", "@", 
                RowBox[{"permlist", "[", "LTab", "]"}]}]}], "}"}]}], "]"}], 
           "]"}], ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Tau]", "[", "i", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"permIndices", "[", "LTab", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"k", ",", "i"}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "@", "LTab"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "@", 
            RowBox[{"permIndices", "[", "LTab", "]"}]}]}], "}"}]}], "]"}]}]}],
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"interchange", " ", "x"}], ",", 
    RowBox[{
     RowBox[{"y", " ", "also", " ", "before", " ", "fixing", " ", "tau"}], 
     "-", 
     RowBox[{
     "permutation", " ", "to", " ", "reduce", " ", "the", " ", "size", " ", 
      "of", " ", "intermediate", " ", "results"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"taucomp", "[", "LTab_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Lt", "=", 
        RowBox[{"Total", "[", "LTab", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"singClass", "[", "LTab", "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"genEquivPoly", "[", 
           RowBox[{"#", ",", "Lt"}], "]"}], "&"}], "/@", 
         RowBox[{"singlePoly", "[", "Lt", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tauPoly", "[", "LTab", "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"DeleteDuplicates", "@", 
           RowBox[{"Flatten", "@", 
            RowBox[{"splitter", "[", 
             RowBox[{"#", ",", 
              RowBox[{"lengthSum", "[", "LTab", "]"}]}], "]"}]}]}], "&"}], 
         "@", 
         RowBox[{"singClass", "[", "LTab", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{
         RowBox[{"tauPoly", "[", "LTab", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SubsuperscriptBox["x", 
               RowBox[{"\[Tau]", "[", "a_", "]"}], "c_"], " ", 
              SubsuperscriptBox["y", 
               RowBox[{"\[Tau]", "[", "b_", "]"}], "d_"]}], "/;", 
             RowBox[{
              RowBox[{"c", ">", "d"}], "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "\[Equal]", "d"}], "&&", 
                RowBox[{"a", ">", "b"}]}], ")"}]}]}], "\[Rule]", 
            RowBox[{
             SubsuperscriptBox["x", 
              RowBox[{"\[Tau]", "[", "b", "]"}], "d"], " ", 
             SubsuperscriptBox["y", 
              RowBox[{"\[Tau]", "[", "a", "]"}], "c"]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubsuperscriptBox["x", 
               RowBox[{"\[Tau]", "[", "a_", "]"}], "c_"], " ", 
              SubscriptBox["y", 
               RowBox[{"\[Tau]", "[", "b_", "]"}]]}], "/;", 
             RowBox[{"c", ">", "1"}]}], "\[Rule]", 
            RowBox[{
             SubscriptBox["x", 
              RowBox[{"\[Tau]", "[", "b", "]"}]], " ", 
             SubsuperscriptBox["y", 
              RowBox[{"\[Tau]", "[", "a", "]"}], "c"]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["x", 
               RowBox[{"\[Tau]", "[", "a_", "]"}]], " ", 
              SubscriptBox["y", 
               RowBox[{"\[Tau]", "[", "b_", "]"}]]}], "/;", 
             RowBox[{"a", ">", "b"}]}], "\[Rule]", 
            RowBox[{
             SubscriptBox["x", 
              RowBox[{"\[Tau]", "[", "b", "]"}]], " ", 
             SubscriptBox["y", 
              RowBox[{"\[Tau]", "[", "a", "]"}]]}]}]}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multiRep", "[", "LTab_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"multicomp", "=", 
       RowBox[{
        RowBox[{"taucomp", "[", "LTab", "]"}], "/.", 
        RowBox[{"tauperm", "[", "LTab", "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"multicomp2", "[", "LTab", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"genEquivPoly", "[", 
           RowBox[{"#", ",", "LTab"}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"DeleteDuplicates", "@", 
           RowBox[{"Transpose", "[", "multicomp", "]"}]}], ")"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             SubsuperscriptBox["x", "a_", "c_"], " ", 
             SubsuperscriptBox["y", "b_", "d_"]}], "/;", 
            RowBox[{
             RowBox[{"c", ">", "d"}], "||", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", "\[Equal]", "d"}], "&&", 
               RowBox[{"a", ">", "b"}]}], ")"}]}]}], "\[Rule]", 
           RowBox[{
            SubsuperscriptBox["x", "b", "d"], " ", 
            SubsuperscriptBox["y", "a", "c"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubsuperscriptBox["x", "a_", "c_"], " ", 
             SubscriptBox["y", "b_"]}], "/;", 
            RowBox[{"c", ">", "1"}]}], "\[Rule]", 
           RowBox[{
            SubscriptBox["x", "b"], " ", 
            SubsuperscriptBox["y", "a", "c"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["x", "a_"], " ", 
             SubscriptBox["y", "b_"]}], "/;", 
            RowBox[{"a", ">", "b"}]}], "\[Rule]", 
           RowBox[{
            SubscriptBox["x", "b"], " ", 
            SubscriptBox["y", "a"]}]}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"First", "/@", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Sort", "/@", 
         RowBox[{"multicomp2", "[", "LTab", "]"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.626451436249754*^9, 3.626451448091864*^9}, {
   3.626451603057477*^9, 3.626451603643714*^9}, {3.626452849468247*^9, 
   3.6264528526113157`*^9}, {3.626454086230406*^9, 3.6264540867424927`*^9}, 
   3.626526946550838*^9, {3.626529692857984*^9, 3.626529693441894*^9}, {
   3.6265321206672487`*^9, 3.626532167752407*^9}, {3.6265322326316566`*^9, 
   3.6265322720673857`*^9}, 3.6265323422944202`*^9, {3.626539017348155*^9, 
   3.626539017652193*^9}, {3.626539186096478*^9, 3.626539190051738*^9}, {
   3.62660972332225*^9, 3.6266097350430603`*^9}, {3.626613673590942*^9, 
   3.6266136751414013`*^9}, {3.626617117781858*^9, 3.626617125104395*^9}, 
   3.6266173764432507`*^9, {3.626617733188217*^9, 3.6266177438435507`*^9}, {
   3.626618462292555*^9, 3.626618483956781*^9}, {3.626697907747899*^9, 
   3.626697915162335*^9}, 3.6267001338348103`*^9, {3.626701264917247*^9, 
   3.626701295952417*^9}, 3.626701349194498*^9, 3.626702183540066*^9, {
   3.6267051339992723`*^9, 3.626705134369025*^9}, {3.626705531233047*^9, 
   3.626705531561893*^9}, {3.626706301815978*^9, 3.626706398636764*^9}, {
   3.6267064965399446`*^9, 3.626706519156066*^9}, {3.6267082374998083`*^9, 
   3.6267082378800583`*^9}, {3.628374388025454*^9, 3.6283744456056128`*^9}, {
   3.635696789952846*^9, 3.635696798710181*^9}, {3.635696959461092*^9, 
   3.6356969862028112`*^9}, {3.635697199170473*^9, 3.635697207960402*^9}, {
   3.635697400446145*^9, 3.635697410196406*^9}, {3.635707916427607*^9, 
   3.635707930343687*^9}},
 CellID->772796674]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating single-trace so(2Nf) singlets", "Subsection",
 CellChangeTimes->{{3.6096852352678022`*^9, 3.609685263257708*^9}, {
   3.6098016302618103`*^9, 3.609801639291766*^9}, {3.609946997869974*^9, 
   3.609947004964239*^9}, {3.6103775574993877`*^9, 3.6103775594979467`*^9}, 
   3.6103837991537943`*^9, {3.610386596357667*^9, 3.610386597613571*^9}, {
   3.6104338546797237`*^9, 3.6104338737893763`*^9}, 3.610702060125483*^9, {
   3.6263841941549683`*^9, 3.626384200129274*^9}, {3.626452091031794*^9, 
   3.626452091975649*^9}, {3.626452288764502*^9, 3.6264522902337923`*^9}},
 CellID->1470800623],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pmlist", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "#"}], "]"}], "&"}], "/@", 
    RowBox[{"Permutations", "@", 
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", "LL"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pmlistOrd", "=", 
   RowBox[{"divider", "/@", 
    RowBox[{"Select", "[", 
     RowBox[{"pmlist", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "<", 
          RowBox[{"#", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "&&", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", 
          RowBox[{"#", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}]}], ")"}], "&"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pmcomp", "=", 
   RowBox[{"DeleteDuplicates", "@", 
    RowBox[{"Map", "[", 
     RowBox[{"Sort", ",", "pmlistOrd", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.626384208386306*^9, 3.6263842444188766`*^9}, {
   3.626384276658074*^9, 3.626384318018331*^9}, {3.626451498468466*^9, 
   3.626451518568215*^9}, {3.6264528047120457`*^9, 3.62645281856292*^9}, 
   3.626453011814213*^9, {3.626453792815207*^9, 3.62645383057801*^9}, 
   3.6265269465671473`*^9, 3.635707509618648*^9},
 CellID->189607217],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{"Sort", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"genEquivClass", "[", 
       RowBox[{"#", ",", "LL"}], "]"}], "&"}], "/@", "pmcomp"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pmReps", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"DeleteDuplicates", ",", "%", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.626453565646356*^9, 3.626453566333235*^9}, {
   3.626532205544984*^9, 3.626532205791436*^9}, 3.6357075145316772`*^9},
 CellID->2018981122],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"singlePoly", "[", "LL", "]"}], "=", 
   RowBox[{"Sort", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"pmReps", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1", ",", "j", ",", "1"}], "]"}], "]"}]}], 
         RowBox[{"y", "^", 
          RowBox[{"pmReps", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1", ",", "j", ",", "2"}], "]"}], "]"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          FractionBox["LL", "2"]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "@", "pmReps"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.626384413749758*^9, 3.626384464363096*^9}, {
   3.62638454429007*^9, 3.626384546095701*^9}, {3.626452220071643*^9, 
   3.626452258152134*^9}, 3.626452939126141*^9, {3.6356970795535316`*^9, 
   3.635697080675296*^9}, {3.635707328806128*^9, 3.635707329037333*^9}, 
   3.6357075264500847`*^9},
 CellID->194751161]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating multi-trace so(2Nf) singlets", "Subsection",
 CellChangeTimes->{{3.6096852352678022`*^9, 3.609685263257708*^9}, {
   3.6098016302618103`*^9, 3.609801639291766*^9}, {3.609946997869974*^9, 
   3.609947004964239*^9}, {3.6103775574993877`*^9, 3.6103775594979467`*^9}, 
   3.6103837991537943`*^9, {3.610386596357667*^9, 3.610386597613571*^9}, {
   3.6104338546797237`*^9, 3.6104338737893763`*^9}, 3.610702060125483*^9, {
   3.6263841941549683`*^9, 3.626384200129274*^9}, {3.626452091031794*^9, 
   3.626452091975649*^9}, {3.626452288764502*^9, 3.6264522902337923`*^9}, {
   3.6264548591198187`*^9, 3.626454861278182*^9}, {3.626698142291164*^9, 
   3.62669814315274*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiPoly", "[", "LL", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"multiRep", "[", 
      RowBox[{
       RowBox[{"partitionLength", "[", "LL", "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "2", ",", 
       RowBox[{"Length", "@", 
        RowBox[{"partitionLength", "[", "LL", "]"}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.626705924020734*^9, 3.626705954272809*^9}, {
   3.62670614304338*^9, 3.626706145257868*^9}, 3.635697163143819*^9, {
   3.63570733103122*^9, 3.635707331269457*^9}, 3.635707524899736*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"entirePoly", "[", "LL", "]"}], "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"List", "[", 
     RowBox[{
      RowBox[{"singlePoly", "[", "LL", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", 
         SubscriptBox["x", "1"]}], ",", 
        RowBox[{"y", "\[Rule]", 
         SubscriptBox["y", "1"]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"multiPoly", "[", "LL", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6356973069983377`*^9, 3.6356973420201597`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "1", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], " ", 
       SubsuperscriptBox["y", "1", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], " ", 
       SubsuperscriptBox["y", "1", "6"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "1", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "4"], " ", 
       SubsuperscriptBox["y", "1", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], " ", 
       SubsuperscriptBox["y", "1", "6"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "1", "3"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], " ", 
       SubsuperscriptBox["y", "1", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "4"], " ", 
       SubsuperscriptBox["y", "1", "6"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "1", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], " ", 
       SubsuperscriptBox["y", "1", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "4"], " ", 
       SubsuperscriptBox["y", "1", "6"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "1", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], " ", 
       SubsuperscriptBox["y", "1", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "5"], " ", 
       SubsuperscriptBox["y", "1", "6"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["y", "1", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "2", "2"], " ", 
       SubsuperscriptBox["y", "1", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], " ", 
       SubsuperscriptBox["y", "1", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "1", "4"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["y", "2", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["y", "1", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "1", "3"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "2", "2"], " ", 
       SubsuperscriptBox["y", "1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "1", "3"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], " ", 
       SubsuperscriptBox["y", "1", "4"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["y", "2", "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["y", "1", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "2", "2"], " ", 
       SubsuperscriptBox["y", "1", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "2", "3"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], " ", 
       SubsuperscriptBox["y", "1", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["y", "2", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "2", "3"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["y", "1", "3"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], " ", 
       SubsuperscriptBox["y", "2", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "2", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["y", "1", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubsuperscriptBox["y", "2", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubsuperscriptBox["y", "1", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["y", "2", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["y", "1", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["y", "2", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubsuperscriptBox["y", "3", "2"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.635697298421233*^9, 3.635697343436665*^9, 
  3.6357051480641527`*^9, 3.635705425895051*^9, 3.635707307379816*^9, 
  3.6357073720111847`*^9, 3.635707587407813*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results written in the operator form", "Subsection",
 CellChangeTimes->{{3.6266164856862383`*^9, 3.626616486797676*^9}, {
  3.627130672258164*^9, 3.627130678927072*^9}, {3.6356973749802217`*^9, 
  3.635697379546837*^9}, {3.635697486436932*^9, 3.635697494009571*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"entireTrc", "[", "LL", "]"}], "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"indToMultiTrace", "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"polyToInd", "[", 
           RowBox[{"#", ",", 
            RowBox[{"Length", "@", 
             RowBox[{
              RowBox[{"partitionLength", "[", "LL", "]"}], "[", 
              RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
         RowBox[{
          RowBox[{"entirePoly", "[", "LL", "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"Length", "@", 
         RowBox[{"entirePoly", "[", "LL", "]"}]}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"SubFx", "[", "LL", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"OpBase", "=", 
  RowBox[{"Flatten", "@", 
   RowBox[{"entireTrc", "[", "LL", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"baseNum", "=", 
  RowBox[{"Length", "@", "OpBase"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], ",", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], ",", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], ",", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], ",", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.635697448796096*^9, 3.635705148103706*^9, 
  3.635705425919695*^9, 3.635707307573497*^9, 3.635707376355266*^9, 
  3.635707587426759*^9}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.635697448796096*^9, 3.635705148103706*^9, 
  3.635705425919695*^9, 3.635707307573497*^9, 3.635707376355266*^9, 
  3.6357075874310913`*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute mixing matrix", "Section",
 CellChangeTimes->{{3.594686722068488*^9, 3.594686744426174*^9}, {
  3.595270323966524*^9, 3.595270328797105*^9}, {3.5955807088896313`*^9, 
  3.595580714039543*^9}, {3.601982645397869*^9, 3.601982645592288*^9}, {
  3.6116748731782293`*^9, 3.6116748779346952`*^9}, {3.62844865123627*^9, 
  3.628448676672056*^9}, {3.635705210635501*^9, 3.63570522910415*^9}}],

Cell[CellGroupData[{

Cell["Definitions (using polynomial notation)", "Subsection",
 CellChangeTimes->{{3.627400032412847*^9, 3.627400037036672*^9}, {
  3.635705219136044*^9, 3.635705225712232*^9}}],

Cell[TextData[{
 "To each polynomial associated to a multi-trace operator, we assign an \
integer using subXYprime[ ].\nIf we have to deal with quite a lot of \
operators, we should assign well-separated prime numbers to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     SubscriptBox["y", "i"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "}.\nEmpirically, separation should be around L/2."
}], "Text",
 CellChangeTimes->{{3.635696831310079*^9, 3.63569685231135*^9}, {
  3.635696931576089*^9, 3.635696946798512*^9}, {3.635697009439763*^9, 
  3.635697016181295*^9}, {3.63570480116465*^9, 3.635704935165667*^9}, {
  3.635705018347196*^9, 3.635705062713682*^9}},
 Background->RGBColor[1., 1., 0.85]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"separation", "=", 
   RowBox[{"LL", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"subXYprime", "[", "LL_", "]"}], ":=", 
   RowBox[{
    RowBox[{"subXYprime", "[", "LL", "]"}], "=", 
    RowBox[{"Flatten", "@", 
     RowBox[{"Join", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["x", "i"], "\[Rule]", 
           RowBox[{"Prime", "[", 
            RowBox[{
             RowBox[{"separation", "*", "i"}], "-", "1"}], "]"}]}], ",", 
          RowBox[{
           SubscriptBox["y", "i"], "\[Rule]", 
           RowBox[{"Prime", "[", 
            RowBox[{"separation", "*", "i"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          FractionBox["LL", "2"]}], "}"}]}], "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"entireNum", "[", "LL", "]"}], "=", 
   RowBox[{
    RowBox[{"entirePoly", "[", "LL", "]"}], "/.", 
    RowBox[{"subXYprime", "[", "LL", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.635704976758876*^9, 3.6357049907896643`*^9}, {
  3.635705037418817*^9, 3.635705041445146*^9}, {3.63570511674724*^9, 
  3.635705127266633*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"applyPy", "[", 
    RowBox[{"spdilt_", ",", "spdilt2_", ",", "spList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pyPos", "=", 
       RowBox[{"Part", "[", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"spdilt", ",", 
           SubscriptBox["py", "0"]}], "]"}], ",", "All", ",", "3"}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Join", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"spdilt", "[", 
                 RowBox[{"[", 
                  RowBox[{"i0", ",", "1", ",", 
                   RowBox[{"pyPos", "[", 
                    RowBox[{"[", "i0", "]"}], "]"}]}], "]"}], "]"}], "}"}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"spList", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "}"}], ",",
                "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"diltCoef", "[", 
                 RowBox[{"[", "i0", "]"}], "]"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"spdilt2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i0", ",", "1"}], "]"}], "]"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"spdilt", "[", 
                   RowBox[{"[", 
                    RowBox[{"i0", ",", "1", ",", 
                    RowBox[{"3", "-", 
                    RowBox[{"pyPos", "[", 
                    RowBox[{"[", "i0", "]"}], "]"}]}]}], "]"}], "]"}], ",", 
                  RowBox[{"spList", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", 
                    RowBox[{"3", "-", "k"}]}], "]"}], "]"}]}], "}"}], "}"}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"Drop", "[", 
                RowBox[{
                 RowBox[{"spList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"Length", "@", 
                RowBox[{"spList", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i0", ",", 
             RowBox[{"Length", "@", "spdilt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "2"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "spList"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"applyPyShuffle", "[", 
    RowBox[{"dlt1_", ",", "dlt2_", ",", "polyList_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"applyPy", "[", 
    RowBox[{
     RowBox[{"splitPoly", "/@", "dlt1"}], ",", 
     RowBox[{"splitPoly", "/@", "dlt2"}], ",", 
     RowBox[{"splitPoly", "/@", "polyList"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"firstShift", "[", "fdTab_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"shiftInd0", "[", 
        RowBox[{"4", ",", 
         RowBox[{"4", "-", 
          RowBox[{"powerOf", "@", 
           RowBox[{"fdTab", "[", 
            RowBox[{"[", 
             RowBox[{"m", ",", "1"}], "]"}], "]"}]}]}], ",", "#"}], "]"}], 
       "&"}], "@", "\[IndentingNewLine]", 
      RowBox[{"shiftIndi", "[", 
       RowBox[{
        RowBox[{"First", "[", 
         RowBox[{"Variables", "@", 
          RowBox[{"fdTab", "[", 
           RowBox[{"[", 
            RowBox[{"m", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"powerOf", "@", 
          RowBox[{"fdTab", "[", 
           RowBox[{"[", 
            RowBox[{"m", ",", "2"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"fdTab", "[", 
         RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"Length", "@", "fdTab"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"firstJoin", "[", "plis_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"isub", "=", 
       RowBox[{
        RowBox[{"First", "@", 
         RowBox[{"Variables", "[", 
          RowBox[{"plis", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["x", "i_"], "\[Rule]", "i"}], ",", 
          RowBox[{
           SubscriptBox["y", "i_"], "\[Rule]", "i"}]}], "}"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"plis", "[", 
       RowBox[{"[", 
        RowBox[{"3", ";;"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "isub"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["x", "0"], "4"]}], ",", 
        RowBox[{
         SubscriptBox["y", "isub"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["y", "0"], "4"]}], ",", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["x", "isub"], "m_"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["x", "0"], 
          RowBox[{"m", "+", "3"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["y", "isub"], "n_"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["y", "0"], 
          RowBox[{"n", "+", "3"}]]}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rotateP0", "[", "cplist_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pPos", "=", 
       RowBox[{"Position", "[", 
        RowBox[{"cplist", ",", 
         SubscriptBox["p", "0"]}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"cplist", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"RotateRight", "[", 
         RowBox[{
          RowBox[{"Extract", "[", 
           RowBox[{"cplist", ",", 
            RowBox[{"{", 
             RowBox[{"pPos", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"pPos", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"Drop", "[", 
          RowBox[{"cplist", ",", 
           RowBox[{"{", 
            RowBox[{"pPos", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shiftP0", "[", "cplist_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pPow", "=", 
        RowBox[{"1", "-", 
         RowBox[{"powerOf", "[", 
          RowBox[{"cplist", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}]}]}], ",", 
       RowBox[{"L0", "=", 
        RowBox[{"countL0", "[", "cplist", "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"cplist", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["f", "0"], "\[Rule]", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["f", "0"], ")"}], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"pPow", ",", "L0"}], "]"}], "+", "1"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["f", "0"], ")"}], "m_"], "\[Rule]", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["f", "0"], ")"}], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"m", "+", "pPow", "-", "1"}], ",", "L0"}], "]"}], "+", 
           "1"}]]}], ",", 
        RowBox[{
         SubscriptBox["fy", "0"], "\[Rule]", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["fy", "0"], ")"}], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"pPow", ",", "L0"}], "]"}], "+", "1"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["fy", "0"], ")"}], "m_"], "\[Rule]", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["fy", "0"], ")"}], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"m", "+", "pPow", "-", "1"}], ",", "L0"}], "]"}], "+", 
           "1"}]]}], ",", 
        RowBox[{
         SubscriptBox["p", "0"], "\[Rule]", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["p", "0"], ")"}], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"pPow", ",", "L0"}], "]"}], "+", "1"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["p", "0"], ")"}], "m_"], "\[Rule]", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["p", "0"], ")"}], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"m", "+", "pPow", "-", "1"}], ",", "L0"}], "]"}], "+", 
           "1"}]]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         SubscriptBox["py", "0"], "\[Rule]", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["py", "0"], ")"}], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"pPow", ",", "L0"}], "]"}], "+", "1"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["py", "0"], ")"}], "m_"], "\[Rule]", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["py", "0"], ")"}], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"m", "+", "pPow", "-", "1"}], ",", "L0"}], "]"}], "+", 
           "1"}]]}], ",", 
        RowBox[{
         SubscriptBox["x", "0"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["x", "0"], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"pPow", ",", "L0"}], "]"}], "+", "1"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "0"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["y", "0"], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"pPow", ",", "L0"}], "]"}], "+", "1"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["x", "0"], "m_"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["x", "0"], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"m", "+", "pPow", "-", "1"}], ",", "L0"}], "]"}], "+", 
           "1"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["y", "0"], "n_"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["y", "0"], 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"n", "+", "pPow", "-", "1"}], ",", "L0"}], "]"}], "+", 
           "1"}]]}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"applyP", "[", "cnTab_", "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"cnTab", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"cnTab", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2", ",", "2"}], "]"}], "]"}], ",", 
              RowBox[{"Nf", " ", 
               RowBox[{"cnTab", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"Drop", "[", 
             RowBox[{
              RowBox[{"cnTab", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "2"}], "]"}]}], "]"}], 
          "}"}], ",", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"cnTab", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "2", ",", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"cnTab", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "a", ",", "b"}], "]"}], "]"}], ",", 
                 RowBox[{"cnTab", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cnTab", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "2", ",", "2"}], "]"}], "]"}], ",", 
                  RowBox[{"cnTab", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "a", ",", 
                    RowBox[{"3", "-", "b"}]}], "]"}], "]"}]}], "}"}], "}"}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"Drop", "[", 
                RowBox[{
                 RowBox[{"Drop", "[", 
                  RowBox[{
                   RowBox[{"cnTab", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"{", "a", "}"}]}], "]"}], ",", "2"}], "]"}]}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "3", ",", 
               RowBox[{"Length", "@", 
                RowBox[{"cnTab", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"b", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "cnTab"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"removeFFy", "[", "cnTab_", "]"}], ":=", 
   RowBox[{"Part", "[", 
    RowBox[{"cnTab", ",", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "cnTab", "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Part", "[", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"cnTab", ",", 
               SubscriptBox["f", "0"]}], "]"}], ",", 
             RowBox[{"Position", "[", 
              RowBox[{"cnTab", ",", 
               SubscriptBox["fy", "0"]}], "]"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "3"}], "&"}]}], 
          "]"}], ",", "All", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"secondShiftJoin", "[", "plis_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"isub", "=", 
        RowBox[{
         RowBox[{"First", "@", 
          RowBox[{"Variables", "[", 
           RowBox[{"plis", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["x", "i_"], "\[Rule]", "i"}], ",", 
           RowBox[{
            SubscriptBox["y", "i_"], "\[Rule]", "i"}]}], "}"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Lz", "=", 
        RowBox[{"countL0", "[", "plis", "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Part", "[", 
        RowBox[{
         RowBox[{"shiftIndi", "[", 
          RowBox[{
           RowBox[{"First", "@", 
            RowBox[{"Variables", "[", 
             RowBox[{"plis", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"1", "-", 
            RowBox[{"powerOf", "@", 
             RowBox[{"plis", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], ",", "plis"}], "]"}], ",", 
         RowBox[{"3", ";;"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            SubscriptBox["f", "0"], ")"}], "m_"], "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            SubscriptBox["f", "0"], ")"}], 
           RowBox[{"m", "-", "1"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            SubscriptBox["fy", "0"], ")"}], "m_"], "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            SubscriptBox["fy", "0"], ")"}], 
           RowBox[{"m", "-", "1"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["x", "0"], "m_"], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["x", "0"], 
           RowBox[{"m", "-", "1"}]]}], ",", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["y", "0"], "n_"], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["y", "0"], 
           RowBox[{"n", "-", "1"}]]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "isub"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["x", "0"], 
          RowBox[{"Lz", "-", "1"}]]}], ",", 
        RowBox[{
         SubscriptBox["y", "isub"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["y", "0"], 
          RowBox[{"Lz", "-", "1"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["x", "isub"], "m_"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["x", "0"], 
          RowBox[{"m", "+", "Lz", "-", "2"}]]}], ",", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["y", "isub"], "n_"], "\[Rule]", 
         SuperscriptBox[
          SubscriptBox["y", "0"], 
          RowBox[{"n", "+", "Lz", "-", "2"}]]}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"secondSplit", "[", "plis_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyPow", "=", 
        RowBox[{"powerOf", "@", 
         RowBox[{"plis", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Lz", "=", 
        RowBox[{"countL0", "[", "plis", "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"xyPow", "\[Equal]", "2"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Nc", " ", 
           RowBox[{"plis", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"plis", "[", 
           RowBox[{"[", 
            RowBox[{"4", ";;"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["f", "0"], ")"}], "m_"], "\[Rule]", 
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["f", "0"], ")"}], 
              RowBox[{"m", "-", "2"}]]}], ",", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["fy", "0"], ")"}], "m_"], "\[Rule]", 
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["fy", "0"], ")"}], 
              RowBox[{"m", "-", "2"}]]}], ",", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["x", "0"], "m_"], "\[Rule]", 
             SuperscriptBox[
              SubscriptBox["x", "0"], 
              RowBox[{"m", "-", "2"}]]}], ",", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["y", "0"], "n_"], "\[Rule]", 
             SuperscriptBox[
              SubscriptBox["y", "0"], 
              RowBox[{"n", "-", "2"}]]}]}], "}"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"xyPow", "\[Equal]", "3"}], "||", 
        RowBox[{"xyPow", "\[Equal]", 
         RowBox[{"Lz", "-", "1"}]}]}], ",", 
       RowBox[{"Missing", "[", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"3", "<", "xyPow", "<", 
        RowBox[{"Lz", "-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"plis", "[", 
         RowBox[{"[", 
          RowBox[{"3", ";;"}], "]"}], "]"}], "/.", 
        RowBox[{"Evaluate", "@", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubscriptBox["f", "0"], ")"}], "m"], "\[Rule]", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubscriptBox["f", "0"], ")"}], 
                  RowBox[{"m", "-", "1"}]]}], ",", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubscriptBox["fy", "0"], ")"}], "m"], "\[Rule]", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubscriptBox["fy", "0"], ")"}], 
                  RowBox[{"m", "-", "1"}]]}], ",", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["x", "0"], "m"], "\[Rule]", 
                 SuperscriptBox[
                  SubscriptBox["x", "0"], 
                  RowBox[{"m", "-", "1"}]]}], ",", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["y", "0"], "m"], "\[Rule]", 
                 SuperscriptBox[
                  SubscriptBox["y", "0"], 
                  RowBox[{"m", "-", "1"}]]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "2", ",", "xyPow"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubscriptBox["f", "0"], ")"}], "n"], "\[Rule]", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubscriptBox["f", 
                    RowBox[{"-", "1"}]], ")"}], 
                  RowBox[{"n", "-", "xyPow"}]]}], ",", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubscriptBox["fy", "0"], ")"}], "n"], "\[Rule]", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SubscriptBox["fy", 
                    RowBox[{"-", "1"}]], ")"}], 
                  RowBox[{"n", "-", "xyPow"}]]}], ",", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["x", "0"], "n"], "\[Rule]", 
                 SuperscriptBox[
                  SubscriptBox["x", 
                   RowBox[{"-", "1"}]], 
                  RowBox[{"n", "-", "xyPow"}]]}], ",", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["y", "0"], "n"], "\[Rule]", 
                 SuperscriptBox[
                  SubscriptBox["y", 
                   RowBox[{"-", "1"}]], 
                  RowBox[{"n", "-", "xyPow"}]]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", 
                RowBox[{"xyPow", "+", "1"}], ",", "Lz"}], "}"}]}], "]"}]}], 
           "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"xyPow", "\[Equal]", "Lz"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Nc", " ", 
           RowBox[{"plis", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"plis", "[", 
           RowBox[{"[", 
            RowBox[{"4", ";;"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["f", "0"], ")"}], "m_"], "\[Rule]", 
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["f", "0"], ")"}], 
              RowBox[{"m", "-", "1"}]]}], ",", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["fy", "0"], ")"}], "m_"], "\[Rule]", 
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["fy", "0"], ")"}], 
              RowBox[{"m", "-", "1"}]]}], ",", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["x", "0"], "m_"], "\[Rule]", 
             SuperscriptBox[
              SubscriptBox["x", "0"], 
              RowBox[{"m", "-", "1"}]]}], ",", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["y", "0"], "n_"], "\[Rule]", 
             SuperscriptBox[
              SubscriptBox["y", "0"], 
              RowBox[{"n", "-", "1"}]]}]}], "}"}]}]}], "]"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"secondDistribute", "[", "pTab_", "]"}], ":=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"First", "@", 
           RowBox[{"Variables", "[", 
            RowBox[{"pTab", "[", 
             RowBox[{"[", 
              RowBox[{"k", ",", "2"}], "]"}], "]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["x", "i_"], "\[Rule]", "i"}], ",", 
            RowBox[{
             SubscriptBox["y", "i_"], "\[Rule]", "i"}]}], "}"}]}], "]"}], 
        "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"secondSplit", "[", 
        RowBox[{"pTab", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
       RowBox[{"secondShiftJoin", "[", 
        RowBox[{"pTab", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Length", "@", "pTab"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rewriteXY", "[", "splis_", "]"}], ":=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"splis", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"splis", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "1"}], "]"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["x", "i_"], "\[Rule]", 
              SubscriptBox["x", "i"]}], ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["x", "i_"], "a_"], "\[Rule]", 
              SuperscriptBox[
               SubscriptBox["x", "i"], "a"]}], ",", 
             RowBox[{
              SubscriptBox["y", "i_"], "\[Rule]", 
              SubscriptBox["x", "i"]}], ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["y", "i_"], "a_"], "\[Rule]", 
              SuperscriptBox[
               SubscriptBox["x", "i"], "a"]}], ",", 
             RowBox[{
              SubscriptBox["f_", "i_"], "\[Rule]", 
              SubscriptBox["x", "i"]}], ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["f_", "i_"], "a_"], "\[Rule]", 
              SuperscriptBox[
               SubscriptBox["x", "i"], "a"]}]}], "}"}]}], ",", 
          RowBox[{
           RowBox[{"splis", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "2"}], "]"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["x", "i_"], "\[Rule]", 
              SubscriptBox["y", "i"]}], ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["x", "i_"], "a_"], "\[Rule]", 
              SuperscriptBox[
               SubscriptBox["y", "i"], "a"]}], ",", 
             RowBox[{
              SubscriptBox["y", "i_"], "\[Rule]", 
              SubscriptBox["y", "i"]}], ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["y", "i_"], "a_"], "\[Rule]", 
              SuperscriptBox[
               SubscriptBox["y", "i"], "a"]}], ",", 
             RowBox[{
              SubscriptBox["f_", "i_"], "\[Rule]", 
              SubscriptBox["y", "i"]}], ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["f_", "i_"], "a_"], "\[Rule]", 
              SuperscriptBox[
               SubscriptBox["y", "i"], "a"]}]}], "}"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "2", ",", 
          RowBox[{"Length", "@", "splis"}]}], "}"}]}], "]"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"arrangeInds", "[", "plis_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Idlis", "=", 
         RowBox[{
          RowBox[{"Variables", "@", 
           RowBox[{"(", 
            RowBox[{"plis", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Nc", "\[Rule]", "1"}], ",", 
               RowBox[{"Nf", "\[Rule]", "1"}], ",", 
               RowBox[{"y", "\[Rule]", "x"}]}], "}"}]}], ")"}]}], "/.", 
          RowBox[{
           SubscriptBox["x", "i_"], "\[Rule]", "i"}]}]}], ",", "IdOrd"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"IdOrd", "=", 
        RowBox[{"Idlis", "[", 
         RowBox[{"[", 
          RowBox[{"Ordering", "[", 
           RowBox[{
            RowBox[{"Length", "/@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"Position", "[", 
                  RowBox[{"plis", ",", 
                   SubscriptBox["x", "i"]}], "]"}], ",", 
                 RowBox[{"Position", "[", 
                  RowBox[{"plis", ",", 
                   SubscriptBox["y", "i"]}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "Idlis"}], "}"}]}], "]"}]}], ",", "All", 
            ",", "Greater"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"plis", "/.", 
        RowBox[{"Evaluate", "@", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SubscriptBox["x", 
                  RowBox[{"IdOrd", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]], "\[Rule]", 
                 SubscriptBox["x", 
                  RowBox[{"\[Tau]", "[", "i", "]"}]]}], ",", 
                RowBox[{
                 SubscriptBox["y", 
                  RowBox[{"IdOrd", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]], "\[Rule]", 
                 SubscriptBox["y", 
                  RowBox[{"\[Tau]", "[", "i", "]"}]]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "@", "Idlis"}]}], "}"}]}], "]"}], "]"}], 
           ",", "1"}], "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genEquivSplist", "[", "splis_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"LTab", "=", 
         RowBox[{"countLth", "[", 
          RowBox[{
           RowBox[{"gatherSpoly", "@", 
            RowBox[{"splis", "[", 
             RowBox[{"[", 
              RowBox[{"2", ";;"}], "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "i_", "]"}], "\[Rule]", "i"}], "}"}]}], 
          "]"}]}], ",", "sptau"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sptau", "=", 
        RowBox[{"splis", "/.", 
         RowBox[{"tauperm", "[", "LTab", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Fold", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"id", "[", "#2", "]"}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"LTab", "[", 
                  RowBox[{"[", "#2", "]"}], "]"}], "-", "1"}]}], "}"}]}], 
             "]"}], "&"}], ",", "\[IndentingNewLine]", 
           RowBox[{"sptau", "/.", 
            RowBox[{"Flatten", "@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"shiftInd", "[", 
                RowBox[{
                 SubscriptBox["x", "l"], ",", 
                 SubscriptBox["y", "l"], ",", 
                 RowBox[{"id", "[", "l", "]"}], ",", 
                 RowBox[{"LTab", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", 
                 RowBox[{"Length", "@", "LTab"}]}], "}"}]}], "]"}]}]}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{"Length", "@", "LTab"}], "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"Length", "@", "LTab"}], "+", "1"}], "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"listToPrime", "[", "lis_", "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Prime", "[", "j", "]"}], 
      RowBox[{"lis", "[", 
       RowBox[{"[", "j", "]"}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "@", "lis"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"sortTab", "[", "extTab_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"orders", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Ordering", "[", 
           RowBox[{"#", ",", "All", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"listToPrime", "[", 
               RowBox[{"countLth", "[", "#1", "]"}], "]"}], "<", 
              RowBox[{"listToPrime", "[", 
               RowBox[{"countLth", "[", "#2", "]"}], "]"}]}], "&"}]}], "]"}], 
          "&"}], "/@", 
         RowBox[{"extTab", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}]}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"extTab", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", 
             RowBox[{"orders", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "@", 
             RowBox[{"orders", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "orders"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sortTabDeep", "[", "extTab_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"srTab", "=", 
        RowBox[{"sortTab", "[", "extTab", "]"}]}], ",", "lsTab", ",", 
       "partBlock"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"lsTab", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"countLth", ",", "srTab", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"partBlock", "=", 
       RowBox[{"Part", "[", 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{"Tally", ",", "lsTab", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "All", ",", "All", 
         ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Internal`PartitionRagged", "[", 
         RowBox[{
          RowBox[{"srTab", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"partBlock", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "srTab"}]}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"interchangeXY", "[", "splist_", "]"}], ":=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"splist", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"gatherSpoly", "@", 
        RowBox[{"splist", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;"}], "]"}], "]"}]}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SubsuperscriptBox["x", "a_", "c_"], " ", 
          SubsuperscriptBox["y", "b_", "d_"]}], "/;", 
         RowBox[{
          RowBox[{"c", ">", "d"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", "\[Equal]", "d"}], "&&", 
            RowBox[{"a", ">", "b"}]}], ")"}]}]}], "\[Rule]", 
        RowBox[{
         SubsuperscriptBox["x", "b", "d"], " ", 
         SubsuperscriptBox["y", "a", "c"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubsuperscriptBox["x", "a_", "c_"], " ", 
          SubscriptBox["y", "b_"]}], "/;", 
         RowBox[{"c", ">", "1"}]}], "\[Rule]", 
        RowBox[{
         SubscriptBox["x", "b"], " ", 
         SubsuperscriptBox["y", "a", "c"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["x", "a_"], " ", 
          SubscriptBox["y", "b_"]}], "/;", 
         RowBox[{"a", ">", "b"}]}], "\[Rule]", 
        RowBox[{
         SubscriptBox["x", "b"], " ", 
         SubscriptBox["y", "a"]}]}]}], "}"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"multiplyDuplicate", "[", "tlLis_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"tlLis", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], 
       RowBox[{"tlLis", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"tlLis", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", 
         RowBox[{"2", ";;"}]}], "]"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"numericTallied", "[", "polyTab_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"numTlTab", "=", 
        RowBox[{"Map", "[", 
         RowBox[{"Tally", ",", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{"DeleteDuplicates", ",", 
             RowBox[{"Map", "[", 
              RowBox[{"Flatten", ",", "polyTab", ",", 
               RowBox[{"{", "3", "}"}]}], "]"}], ",", 
             RowBox[{"{", "3", "}"}]}], "]"}], "/.", 
           RowBox[{"subXYprime", "[", "LL", "]"}]}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"multiplyDuplicate", ",", "numTlTab", ",", 
        RowBox[{"{", "3", "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"compLengthSets", "[", "xtab_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"idL", "=", "1"}], ",", 
       RowBox[{"compL", "=", 
        RowBox[{"List", "[", "]"}]}], ",", "eidL", ",", "pmatch"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"eidL", "=", "1"}], ",", 
        RowBox[{"eidL", "\[LessEqual]", 
         RowBox[{"Length", "@", 
          RowBox[{"partitionLength", "[", "LL", "]"}]}]}], ",", 
        RowBox[{"eidL", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"pmatch", "[", "eidL", "]"}], "=", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"xtab", "[", 
                RowBox[{"[", 
                 RowBox[{"idL", ",", "1", ",", "2", ",", "idCyc"}], "]"}], 
                "]"}], "-", 
               RowBox[{
                RowBox[{"entireNum", "[", "LL", "]"}], "[", 
                RowBox[{"[", "eidL", "]"}], "]"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"eidOp", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{
                  RowBox[{"entireNum", "[", "LL", "]"}], "[", 
                  RowBox[{"[", "eidL", "]"}], "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"idCyc", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"xtab", "[", 
                  RowBox[{"[", 
                   RowBox[{"idL", ",", "1", ",", "2"}], "]"}], "]"}]}]}], 
               "}"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"pmatch", "[", "eidL", "]"}], "\[NotEqual]", 
            RowBox[{"List", "[", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"compL", ",", "eidL"}], "]"}], ";", 
            RowBox[{"idL", "++"}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"idL", ">", 
               RowBox[{"Length", "@", "xtab"}]}], ",", 
              RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "compL"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"compMatchOp", "[", 
    RowBox[{"xLis_", ",", "eLis_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"eidO", ",", "xid", ",", "Omatch"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"eidO", "=", "1"}], ",", 
        RowBox[{"eidO", "\[LessEqual]", 
         RowBox[{"Length", "@", "eLis"}]}], ",", 
        RowBox[{"eidO", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Omatch", "[", "eidO", "]"}], "=", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Flatten", "@", 
              RowBox[{"xLis", "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;"}], "]"}], "]"}]}], "-", 
             RowBox[{"eLis", "[", 
              RowBox[{"[", "eidO", "]"}], "]"}]}], ",", "0"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "@", 
             RowBox[{"Omatch", "[", "eidO", "]"}]}], "\[Equal]", "1"}], ",", 
           RowBox[{
            RowBox[{"xid", "=", "eidO"}], ";", 
            RowBox[{"Break", "[", "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "@", 
               RowBox[{"Omatch", "[", "eidO", "]"}]}], ">", "1"}], ",", 
             RowBox[{
              RowBox[{"Print", "[", 
               RowBox[{"\"\<Error: irregular match \>\"", ",", "xLis"}], 
               "]"}], ";", 
              RowBox[{"Break", "[", "]"}]}]}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"eidO", "\[Equal]", 
            RowBox[{"Length", "@", "eLis"}]}], ",", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Error: No match \>\"", ",", "xLis"}], "]"}], ";", 
            RowBox[{"Break", "[", "]"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "xid"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compExtCoeff", "[", 
    RowBox[{"xTab_", ",", "eLis_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"posOp", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"compMatchOp", "[", 
          RowBox[{
           RowBox[{"xTab", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "eLis"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "@", "xTab"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"xTab", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Flatten", "@", 
            RowBox[{"Position", "[", 
             RowBox[{"posOp", ",", "iv"}], "]"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"iv", ",", 
         RowBox[{"Length", "@", "eLis"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"padCoeffZero", "[", 
    RowBox[{"xTabs_", ",", "eTab_", ",", "CPL_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "=", "1"}], ",", "jL", ",", "tabCZ"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"jL", "=", "1"}], ",", 
        RowBox[{"jL", "\[LessEqual]", 
         RowBox[{"Length", "@", "eTab"}]}], ",", 
        RowBox[{"jL", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"CPL", ",", "jL"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"tabCZ", "[", "jL", "]"}], "=", 
             RowBox[{"compExtCoeff", "[", 
              RowBox[{
               RowBox[{"xTabs", "[", 
                RowBox[{"[", "it", "]"}], "]"}], ",", 
               RowBox[{"Part", "[", 
                RowBox[{"eTab", ",", "jL"}], "]"}]}], "]"}]}], ";", 
            RowBox[{"it", "++"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"tabCZ", "[", "jL", "]"}], "=", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"eTab", "[", 
                  RowBox[{"[", "jL", "]"}], "]"}]}]}], "}"}]}], "]"}]}]}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"tabCZ", "[", "j", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "@", "eTab"}]}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.627396863947443*^9, 3.627396864919136*^9}, {
   3.62740015873912*^9, 3.627400159686737*^9}, {3.627623837937101*^9, 
   3.627623944038475*^9}, {3.627624184908124*^9, 3.627624290457246*^9}, {
   3.6276246175719557`*^9, 3.62762461814818*^9}, {3.627625577494507*^9, 
   3.627625614467247*^9}, {3.627766835998776*^9, 3.627766862373044*^9}, {
   3.6278036944576483`*^9, 3.627803698869491*^9}, {3.627803754676517*^9, 
   3.627803769860626*^9}, 3.6278038853865213`*^9, 3.627804116082605*^9, {
   3.627804477814559*^9, 3.627804489490991*^9}, {3.627817857859311*^9, 
   3.6278178582841043`*^9}, {3.627817926112585*^9, 3.627817955040082*^9}, 
   3.6278183087490473`*^9, {3.627826399471767*^9, 3.627826400558358*^9}, 
   3.62817350230049*^9, {3.628177390741148*^9, 3.6281774296928864`*^9}, {
   3.628342220854587*^9, 3.628342227638253*^9}, {3.6283468045511713`*^9, 
   3.6283468282608967`*^9}, {3.628347415621299*^9, 3.628347420922255*^9}, 
   3.628447884130703*^9, {3.628451512305627*^9, 3.628451515980195*^9}, {
   3.628451550498098*^9, 3.628451563123405*^9}, {3.628451760644121*^9, 
   3.628451768527697*^9}, 3.62845220503977*^9, {3.6284528052374773`*^9, 
   3.628452855873363*^9}, {3.628452992745579*^9, 3.628452996669115*^9}, {
   3.628455527073079*^9, 3.6284555793670883`*^9}, {3.628455635237505*^9, 
   3.628455655509768*^9}, 3.6284558514704847`*^9, {3.628455902214995*^9, 
   3.628455903300001*^9}, {3.628456434060445*^9, 3.6284564382781878`*^9}, {
   3.6357045839859867`*^9, 3.635704774756988*^9}, {3.6357050791771317`*^9, 
   3.6357050797985888`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Actions of the one-loop dilatation", "Subsection",
 CellChangeTimes->{{3.62740004339911*^9, 3.627400044556415*^9}, {
  3.627584789735853*^9, 3.627584790973812*^9}, {3.628448723255763*^9, 
  3.6284487265823717`*^9}, {3.635705263385467*^9, 3.635705271103492*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dilt1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["f", "0"], 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["py", "0"], ")"}], "3"]}], ",", 
     RowBox[{
      SubscriptBox["f", "0"], 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["py", "0"], ")"}], "4"]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["p", "0"], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["py", "0"], ")"}], "4"]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["p", "0"], ")"}], "3"], 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["py", "0"], ")"}], "4"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dilt2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["fy", "0"], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["p", "0"], ")"}], "4"]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["fy", "0"], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["p", "0"], ")"}], "3"]}], ",", 
     RowBox[{
      SubscriptBox["f", "0"], 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["fy", "0"], ")"}], "3"]}], ",", 
     RowBox[{
      SubscriptBox["f", "0"], 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["fy", "0"], ")"}], "2"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dilt", "=", 
   RowBox[{"dilt1", "+", "dilt2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diltCoef", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "Nc"], ",", 
     FractionBox["1", "Nc"], ",", 
     FractionBox[
      RowBox[{"-", "1"}], 
      RowBox[{"2", " ", "Nc"}]], ",", 
     FractionBox["1", 
      RowBox[{"2", " ", "Nc"}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diltP", "=", 
   RowBox[{"diltCoef", ".", 
    RowBox[{"P", "/@", "dilt"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6284487435361853`*^9, 3.628448744014752*^9}, 
   3.635705242226365*^9}],

Cell[TextData[{
 "First derivative by joining:\n(1) Produce intermediate result (the shuffle) \
to keep simplicity of the code,\n  coef ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", "l"], " ", 
        SuperscriptBox[
         SubscriptBox["py", "0"], "k"]}], "+", 
       SubscriptBox["F", "0"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[CapitalSigma]", "j"], 
       SuperscriptBox[
        SubscriptBox["x", "j"], "a"], 
       SuperscriptBox[
        SubscriptBox["y", "j"], "b"]}], ")"}]}], "\[Rule]", 
    RowBox[{"List", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["py", "0"], "k"], ",", 
        SuperscriptBox[
         SubscriptBox["x", "i"], "c"], ",", "coef", ",", 
        RowBox[{"sp", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "l"], " ", 
           SuperscriptBox[
            SubscriptBox["y", "i"], "d"]}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalSigma]", 
            RowBox[{"j", "\[NotEqual]", "i"}]], 
           SuperscriptBox[
            SubscriptBox["x", "j"], "a"], 
           SuperscriptBox[
            SubscriptBox["y", "j"], "b"]}], "+", 
          SubscriptBox["F", "0"]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["py", "0"], "k"], ",", 
        SuperscriptBox[
         SubscriptBox["y", "i"], "d"], ",", "coef", ",", 
        RowBox[{"sp", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "l"], " ", 
           SuperscriptBox[
            SubscriptBox["x", "i"], "c"]}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalSigma]", 
            RowBox[{"j", "\[NotEqual]", "i"}]], 
           SuperscriptBox[
            SubscriptBox["x", "j"], "a"], 
           SuperscriptBox[
            SubscriptBox["y", "j"], "b"]}], "+", 
          SubscriptBox["F", "0"]}], "]"}]}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{"other", " ", "i"}], ")"}]}], "]"}]}], TraditionalForm]]],
 "\nwhere sp[ ] = splitPoly[ ]. Only dilt1 contains py, and the total action \
is dilt1+dilt2\n(2) Count lengths, shift indices and generate new polynomials \
with coefficients\n(3) Canonicalize the result"
}], "Text",
 CellChangeTimes->{{3.627402490062209*^9, 3.627402551866726*^9}, {
   3.627584905235557*^9, 3.627584912809111*^9}, {3.627585650443688*^9, 
   3.6275856636656847`*^9}, {3.627620076026865*^9, 3.627620081289482*^9}, {
   3.627621784498356*^9, 3.6276218049525833`*^9}, {3.627626479335435*^9, 
   3.627626594841168*^9}, {3.627626937728092*^9, 3.627627144373391*^9}, {
   3.627655941818832*^9, 3.627655998024127*^9}, {3.627656239418498*^9, 
   3.627656272267971*^9}, {3.627656548194676*^9, 3.627656578979331*^9}, {
   3.627656916742374*^9, 3.627656919579226*^9}, {3.627656962866228*^9, 
   3.6276569720177794`*^9}, {3.627822134849221*^9, 3.6278221500021057`*^9}, {
   3.6278243678807917`*^9, 3.627824370789543*^9}, {3.627824449872835*^9, 
   3.627824460225799*^9}, {3.627909406801372*^9, 3.627909415176093*^9}, {
   3.63570609504957*^9, 3.635706099640312*^9}, 3.635706138225469*^9},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fdt", "=", 
   RowBox[{"applyPyShuffle", "[", 
    RowBox[{"dilt1", ",", "dilt2", ",", 
     RowBox[{"Flatten", "@", 
      RowBox[{"entirePoly", "[", "LL", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fdt2", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"firstJoin", ",", 
     RowBox[{"firstShift", "/@", "fdt"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fdt3", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"shiftP0", ",", 
     RowBox[{"Map", "[", 
      RowBox[{"rotateP0", ",", "fdt2", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.628449094317666*^9, 3.628449140811777*^9, {3.63570526040208*^9, 
   3.635705260788185*^9}}],

Cell[TextData[{
 "Second derivative by joining or splitting:\n(1) shuffle the list and remove \
the cases when ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "0"], TraditionalForm]]],
 " acts on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "0"], ",", 
    SubscriptBox["fy", "0"]}], TraditionalForm]]],
 ". Multiply a factor of Nf if ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "0"], TraditionalForm]]],
 " acts on the pair\n(2) compute joining or splitting. When ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["p", "0"], "d"], TraditionalForm]]],
 " acts on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "i"], "a"], TraditionalForm]]],
 " or ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["y", "j"], "b"], TraditionalForm]]],
 ", it induces joining if ",
 Cell[BoxData[
  FormBox[
   RowBox[{"i", ",", 
    RowBox[{"j", "\[NotEqual]", "0"}]}], TraditionalForm]]],
 "  and splitting if ",
 Cell[BoxData[
  FormBox[
   RowBox[{"i", ",", 
    RowBox[{"j", "=", "0"}]}], TraditionalForm]]],
 ".\n     Multiply a factor of Nc if the splitting takes place with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"a", "-", "d"}], "=", 
     RowBox[{"\[PlusMinus]", "1"}]}], ",", 
    RowBox[{
     RowBox[{"b", "-", "d"}], "=", 
     RowBox[{"\[PlusMinus]", "1"}]}]}], TraditionalForm]]],
 "\n     Returns Null for  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"a", "-", "d"}], "=", 
     RowBox[{"\[PlusMinus]", "2"}]}], ",", 
    RowBox[{
     RowBox[{"b", "-", "d"}], "=", 
     RowBox[{"\[PlusMinus]", "2"}]}]}], TraditionalForm]]],
 "  corresponding to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"tr", "(", "\[CapitalPhi]", ")"}], "=", "0"}], 
   TraditionalForm]]],
 "\n(3) Canonicalize the result\n      replace f and fy; also for the pairs \
with two x\[CloseCurlyQuote]s or y\[CloseCurlyQuote]s\n      rearrange \
subscripts to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
     RowBox[{"\[Tau]", "[", "2", "]"}], ",", "..."}], "}"}], 
   TraditionalForm]]],
 " in the order that  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["L", 
      RowBox[{"\[Tau]", "[", "1", "]"}]], "\[GreaterEqual]", 
     SubscriptBox["L", 
      RowBox[{"\[Tau]", "[", "2", "]"}]], "\[GreaterEqual]"}], "..."}], 
   TraditionalForm]]]
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQPe+v4/wdbK8dLfb8Xgai13eqbxRkf+1o+0RyE4je
aOTHJwSkvXy/8oNokTsNd5WAdIGz5j0Q3fGJf7MykJ5QPW8riH60+9VfVSB9
81UUjxpI3sfcHERf+sQdCKLvG+9KMAHSy44eSAfRYSlvW0G0xWSOLhB90qpt
DYheFxa/AUS3H5x+C0Szdn4C0yo7oh+A9U9seAiiL+ncbmsF0g6CBzpA9Dbm
5d9A9INe4e8gevntAv02IH1CP9IQRE+u+9sIor+FRs0B0TwHLp0G0QWqfGdB
dEZbt9oGIG3jfA1ML9U3ZtsECo8CEU4Qbd6j4wOimw+6gOn/hkcjQPQix/go
EO0X+ka+XwyoXnqWGoguSZqjA6Iv+lbqgmgAs2emEA==
  "],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sdt", "=", 
   RowBox[{"removeFFy", "/@", 
    RowBox[{"applyP", "/@", "fdt3"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sdt2", "=", 
   RowBox[{"DeleteMissing", "/@", 
    RowBox[{"secondDistribute", "/@", "sdt"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sdt3", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"arrangeInds", ",", 
     RowBox[{"Map", "[", 
      RowBox[{"rewriteXY", ",", "sdt2", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6357052821214657`*^9, 3.6357052896094713`*^9}}],

Cell[TextData[{
 "Rearrange the result in order to extract the matrix elements later:\n(1) \
Generate equivalence class by tau-permutation and cyclic rotation;\n(2) \
Create a new table deeper by one level, with the structure\n        \
Table[[specify_dilatated_operator, specify_lengths, \
specify_each_term_of_dilatation_result, specify_equivalence_class]]\n      We \
introduce inequality between length-sets in Young\[CloseCurlyQuote]s way; ",
 StyleBox[" ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"val1", "<", "val2"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", " ", "b", ",", " ", "c", ",", " ", "..."}], "}"}], 
      " ", "\[Rule]", "val"}], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"p", "[", "1", "]"}], "a"], 
       SuperscriptBox[
        RowBox[{"p", "[", "2", "]"}], "b"], 
       SuperscriptBox[
        RowBox[{"p", "[", "3", "]"}], "c"]}], "..."}]}]}], TraditionalForm]],
  FontColor->GrayLevel[0]],
 StyleBox["\n      where ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "[", "L", "]"}], TraditionalForm]],
  FontColor->GrayLevel[0]],
 StyleBox["  is the L-th prime",
  FontColor->GrayLevel[0]],
 "\n(3) Replace the lists by polynomial in order to interchange ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["x", "i", "a"], "\[UndirectedEdge]", 
    SubsuperscriptBox["y", "j", "b"]}], TraditionalForm]]],
 "  if ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", ">", "b"}], TraditionalForm]]],
 " or ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"a", "=", "b"}], ",", 
    RowBox[{"i", ">", "j"}]}], TraditionalForm]]],
 "; delete duplicates and/or add them together\n(4) ",
 StyleBox["Substitute integers for efficient comparison. Collect and tally \
identical terms produced by dilatation.",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->CompressedData["
1:eJwdzl1IUwEcBfChpoPGxtUIfDOXs1G00jFNMbsuiMKPtdCaBrqxUZDiHoXI
qeGcQagNLMIUIWZQbH6QTm/Zgoo0hLimTM28mhjsUtBmC5SB/3MfDr+Hw4Fz
zNZsdiTJZDINBQ4m2KFgqsgWvtn3wUB37hiTJrIl25njcCyvUplOXqn4p4JH
vretZ5NOo/YH9ERVE2qy9+7ga7jFRRI55EqkVqFBX15QAPno4atwI3+mQU/6
PoZuwRr7705Y6JU/gHNF7lfQX1M/CrveP16Fh7qjkseDdYK072vbhPypNXcn
eYEJeeBk8kgcCg8z/sORNafOTX7WWc5Cb2uiHcarawegIsR/gc4c5QI0ncgK
dpGzaqukvLR9QScX2U8N8zzcM3TE8shfNnUcfohXzeST4betIZi+e1JlIGO9
6wzs0fY/u08KlR3DkOfYr/DOy9FluGPZKfWQ266AEWquvdt9RBomuH3YMtlU
5CUtZXMlUPjrKofmxqwq+Ke/2gZN50Q7fKGcfQ6ZSzd8cHE1vAUN9uKfsGU8
d8pPNp5/wkHzZUcE6v3NkkmxOiFAfjPellxMuymbxi/TUipMCV+vH1CI7Pw9
xgpTTjc54EXXU0m9fVjbc1RkOev0GXgAGBcbnQ==
  "],
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xdt", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"genEquivSplist", ",", "sdt3", ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xdt2", "=", 
   RowBox[{"sortTabDeep", "[", "xdt", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xdt3", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"DeleteDuplicates", ",", 
     RowBox[{"Map", "[", 
      RowBox[{"interchangeXY", ",", "xdt2", ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xdt4", "=", 
   RowBox[{"numericTallied", "[", "xdt3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.628449442961627*^9, {3.6357053520349092`*^9, 3.6357053618171167`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extract matrix elements (parallelize)", "Subsection",
 CellChangeTimes->{{3.6274000626134987`*^9, 3.6274000643804007`*^9}, {
   3.62782483973127*^9, 3.627824848857833*^9}, {3.62844930066966*^9, 
   3.628449328739188*^9}, 3.628449552429756*^9, {3.635705688428802*^9, 
   3.635705692059754*^9}}],

Cell[TextData[{
 "Compare and extract coefficients by a procedural code, keeping in mind that\
\ni) some length sets  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["L", "1"], ",", 
     SubscriptBox["L", "2"], ",", "..."}], "}"}], TraditionalForm]]],
 "  may be absent; check length-set to be compared\nii) stop search if \
something matches, exit loop with an error if nothing matches\niii) \
parallelize"
}], "Text",
 CellChangeTimes->{{3.62843121669522*^9, 3.628431336300634*^9}, {
  3.628431367470271*^9, 3.628431371507275*^9}, {3.628433166435946*^9, 
  3.628433180377496*^9}, {3.628436426948736*^9, 3.628436490784864*^9}, {
  3.635706305670549*^9, 3.635706335940057*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabCPL", "=", 
   RowBox[{"compLengthSets", "/@", "xdt4"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LaunchKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DistributeDefinitions", "[", 
  RowBox[{"entireNum", ",", "xdt4", ",", "tabCPL"}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox["entireNum",
    HoldForm], ",", 
   TagBox["xdt4",
    HoldForm], ",", 
   TagBox["tabCPL",
    HoldForm]}], "}"}]], "Output",
 CellChangeTimes->{3.6357074860254917`*^9, 3.6357075929487467`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabCoeff", "=", 
   RowBox[{"Flatten", "/@", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"padCoeffZero", "[", 
       RowBox[{
        RowBox[{"xdt4", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"entireNum", "[", "LL", "]"}], ",", 
        RowBox[{"tabCPL", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "@", "xdt4"}]}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.628453161500362*^9, 3.6284531638926373`*^9}, 
   3.635705723460281*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summarize the result", "Subsection",
 CellChangeTimes->{{3.6274000626134987`*^9, 3.6274000643804007`*^9}, {
   3.62782483973127*^9, 3.627824848857833*^9}, {3.62844930066966*^9, 
   3.628449328739188*^9}, 3.628449552429756*^9, {3.635705688428802*^9, 
   3.635705692059754*^9}, {3.635705756436729*^9, 3.635705762091077*^9}}],

Cell["\<\
DilM is the mixing matrix and OpBase if the operator basis. See Appendix A.1 \
for the notation.\
\>", "Text",
 CellChangeTimes->{{3.635696831310079*^9, 3.63569685231135*^9}, {
  3.635696931576089*^9, 3.635696946798512*^9}, {3.635697009439763*^9, 
  3.635697016181295*^9}, {3.63570480116465*^9, 3.635704935165667*^9}, {
  3.635705018347196*^9, 3.635705062713682*^9}, {3.635705806124612*^9, 
  3.6357058465225773`*^9}, {3.635705943450033*^9, 3.635705972401244*^9}, {
  3.635707247494871*^9, 3.635707247669477*^9}},
 Background->RGBColor[1., 1., 0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DilM", "=", "tabCoeff"}]], "Input",
 CellChangeTimes->{{3.6357057450255547`*^9, 3.635705767461217*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"-", "6"}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"3", " ", "Nf"}], "Nc"], ",", 
     FractionBox["3", "Nc"], ",", 
     RowBox[{"-", 
      FractionBox["6", "Nc"]}], ",", "0", ",", 
     RowBox[{
      FractionBox["6", "Nc"], "-", 
      FractionBox[
       RowBox[{"3", " ", "Nf"}], "Nc"]}], ",", 
     FractionBox["3", "Nc"], ",", 
     RowBox[{"-", 
      FractionBox["6", "Nc"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"4", "+", "Nf"}], ",", "0", ",", 
     RowBox[{"-", "4"}], ",", "2", ",", 
     FractionBox["2", "Nc"], ",", 
     RowBox[{
      FractionBox["2", "Nc"], "+", 
      FractionBox[
       RowBox[{"2", " ", "Nf"}], "Nc"]}], ",", 
     RowBox[{"-", 
      FractionBox["6", "Nc"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["4", "Nc"]}], ",", 
     RowBox[{
      FractionBox["3", "Nc"], "-", 
      FractionBox["Nf", "Nc"]}], ",", 
     FractionBox["2", "Nc"], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", "6", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["6", "Nc"]}], "+", 
      FractionBox["Nf", "Nc"]}], ",", 
     FractionBox["1", "Nc"], ",", 
     RowBox[{
      FractionBox["4", "Nc"], "-", 
      FractionBox[
       RowBox[{"2", " ", "Nf"}], "Nc"]}], ",", 
     FractionBox["2", "Nc"], ",", 
     RowBox[{"-", 
      FractionBox["6", "Nc"]}], ",", 
     RowBox[{
      FractionBox["2", "Nc"], "+", 
      FractionBox["Nf", "Nc"]}], ",", 
     RowBox[{
      FractionBox["4", "Nc"], "-", 
      FractionBox["Nf", "Nc"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["3", "2"]}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"6", "+", 
      FractionBox["Nf", "2"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "Nf"}], "Nc"]}], ",", 
     FractionBox["3", 
      RowBox[{"2", " ", "Nc"}]], ",", 
     RowBox[{"-", 
      FractionBox["2", "Nc"]}], ",", 
     RowBox[{
      FractionBox["2", "Nc"], "+", 
      FractionBox["Nf", 
       RowBox[{"2", " ", "Nc"}]]}], ",", 
     FractionBox["2", "Nc"], ",", 
     RowBox[{
      FractionBox["1", "Nc"], "+", 
      FractionBox["Nf", "Nc"]}], ",", 
     RowBox[{"-", 
      FractionBox["4", "Nc"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["3", "2"], ",", "0", ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"3", "+", 
      FractionBox[
       RowBox[{"3", " ", "Nf"}], "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["6", "Nc"]}], ",", 
     RowBox[{
      FractionBox["15", 
       RowBox[{"2", " ", "Nc"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "Nf"}], 
       RowBox[{"2", " ", "Nc"}]]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["3", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2", "Nc"], ",", 
     RowBox[{
      FractionBox["2", "Nc"], "+", 
      FractionBox["Nf", "Nc"]}], ",", 
     RowBox[{"-", 
      FractionBox["4", "Nc"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "Nf"}], "Nc"]}], ",", 
     FractionBox["Nf", "Nc"], ",", 
     RowBox[{"3", "+", 
      FractionBox["Nf", "2"]}], ",", 
     FractionBox["3", "2"], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["2", "Nc"]}], ",", 
     RowBox[{
      FractionBox["1", "Nc"], "+", 
      FractionBox["Nf", 
       RowBox[{"2", " ", "Nc"}]]}], ",", 
     FractionBox["1", 
      RowBox[{"2", " ", "Nc"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["12", "Nc"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["24", "Nc"]}], ",", 
     FractionBox["12", "Nc"], ",", "0", ",", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "Nf"}]}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["2", "Nc"]}], ",", 
     RowBox[{
      FractionBox["1", "Nc"], "+", 
      FractionBox["Nf", "Nc"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["4", "Nc"]}], ",", 
     RowBox[{"-", 
      FractionBox["2", "Nc"]}], ",", 
     RowBox[{
      FractionBox["6", "Nc"], "-", 
      FractionBox[
       RowBox[{"2", " ", "Nf"}], "Nc"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "Nc"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "Nf"}], "Nc"]}], ",", 
     FractionBox["2", "Nc"], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "4", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["Nf", "Nc"]}], ",", 
     FractionBox["1", "Nc"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["24", "Nc"]}], ",", 
     FractionBox["24", "Nc"], ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"4", "+", "Nf"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "Nf"}], "Nc"]}], ",", 
     FractionBox["2", "Nc"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["6", "Nc"], "-", 
      FractionBox[
       RowBox[{"3", " ", "Nf"}], "Nc"]}], ",", 
     FractionBox["6", "Nc"], ",", 
     RowBox[{"-", 
      FractionBox["12", "Nc"]}], ",", 
     RowBox[{
      FractionBox["6", "Nc"], "+", 
      FractionBox[
       RowBox[{"3", " ", "Nf"}], "Nc"]}], ",", 
     RowBox[{"-", 
      FractionBox["6", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "6", ",", "3", ",", 
     RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["4", "Nc"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "Nc"]}], "-", 
      FractionBox["Nf", "Nc"]}], ",", 
     RowBox[{"-", 
      FractionBox["4", "Nc"]}], ",", 
     FractionBox["4", "Nc"], ",", 
     RowBox[{
      FractionBox["6", "Nc"], "+", 
      FractionBox["Nf", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"2", "+", "Nf"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6", "Nc"]}], ",", 
     FractionBox[
      RowBox[{"3", " ", "Nf"}], "Nc"], ",", 
     RowBox[{
      FractionBox["12", "Nc"], "-", 
      FractionBox[
       RowBox[{"3", " ", "Nf"}], "Nc"]}], ",", 
     RowBox[{"-", 
      FractionBox["6", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"-", "6"}], ",", "3", ",", "6", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["6", "Nc"]}], "+", 
      FractionBox[
       RowBox[{"3", " ", "Nf"}], "Nc"]}], ",", 
     FractionBox["3", "Nc"], ",", 
     RowBox[{
      FractionBox["6", "Nc"], "-", 
      FractionBox[
       RowBox[{"3", " ", "Nf"}], "Nc"]}], ",", 
     RowBox[{"-", 
      FractionBox["3", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["24", "Nc"], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "Nc"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "Nf"}], "Nc"]}], ",", 
     RowBox[{"-", 
      FractionBox["24", "Nc"]}], ",", 
     RowBox[{
      FractionBox["2", "Nc"], "-", 
      FractionBox[
       RowBox[{"2", " ", "Nf"}], "Nc"]}], ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "Nf", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["36", "Nc"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["36", "Nc"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"3", " ", "Nf"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.635705746551916*^9, 3.635705769869137*^9}, 
   3.635707540703368*^9, 3.635707593007154*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["OpBase"], "Input",
 CellChangeTimes->{{3.635705850291636*^9, 3.6357058520436363`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], ",", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], ",", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], ",", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], ",", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i1"], ",", 
       SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i2"], ",", 
       SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
    RowBox[{"trc", "[", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "i3"], ",", 
       SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6357058524297943`*^9, 3.635707546391926*^9, 
  3.635707593036518*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Applications", "Section",
 CellChangeTimes->{{3.594686722068488*^9, 3.594686744426174*^9}, {
   3.595270323966524*^9, 3.595270328797105*^9}, {3.5955807088896313`*^9, 
   3.595580714039543*^9}, {3.601982645397869*^9, 3.601982645592288*^9}, {
   3.6116748731782293`*^9, 3.6116748779346952`*^9}, {3.62844865123627*^9, 
   3.628448676672056*^9}, {3.635705210635501*^9, 3.63570522910415*^9}, {
   3.635706408141078*^9, 3.6357064098032627`*^9}, 3.6357072603889723`*^9}],

Cell[CellGroupData[{

Cell["An eigensystem", "Subsection",
 CellChangeTimes->{{3.6274000626134987`*^9, 3.6274000643804007`*^9}, {
   3.62782483973127*^9, 3.627824848857833*^9}, {3.62844930066966*^9, 
   3.628449328739188*^9}, 3.628449552429756*^9, {3.635705688428802*^9, 
   3.635705692059754*^9}, {3.635705756436729*^9, 3.635705762091077*^9}, {
   3.635707220431583*^9, 3.635707222838089*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"esys", "=", 
   RowBox[{"Chop", "@", 
    RowBox[{"Eigensystem", "[", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "@", "DilM"}], "/.", 
        RowBox[{"Nf", "\[Rule]", "6"}]}], "/.", 
       RowBox[{"Nc", "\[Rule]", "100"}]}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6357058605595207`*^9, 3.6357059227073727`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"esys", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.635705895006198*^9, 3.6357059251526947`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "18.01199239408865`", ",", "15.71370954485605`", ",", "13.986738525692052`",
    ",", "11.99770797103963`", ",", "10.677590344511227`", ",", 
   "9.459673615462616`", ",", "9.295446530915893`", ",", "7.993958340529825`",
    ",", "7.244122420293303`", ",", "6.4599336924996775`", ",", 
   "5.98996903662505`", ",", "2.7691823419662343`", ",", "2.405985365537743`",
    ",", 
   RowBox[{"-", "0.0060101240179407005`"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.635705899535236*^9, 3.635705925798552*^9}, 
   3.635707550398334*^9, 3.635707593080009*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"esys", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "]"}], "]"}], ".", "OpBase"}]], "Input",
 CellChangeTimes->{{3.6357059094700727`*^9, 3.635705915408495*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "0.44666250028691884`"}], " ", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
  RowBox[{"0.8933250005738371`", " ", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
  RowBox[{"0.04962916669854639`", " ", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i1"], ",", 
      SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i2"], ",", 
      SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
   RowBox[{"trc", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i3"], ",", 
      SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.635705916056528*^9, 3.635705927189273*^9}, 
   3.635707550428434*^9, 3.635707593116448*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A plot", "Subsection",
 CellChangeTimes->{{3.6274000626134987`*^9, 3.6274000643804007`*^9}, {
   3.62782483973127*^9, 3.627824848857833*^9}, {3.62844930066966*^9, 
   3.628449328739188*^9}, 3.628449552429756*^9, {3.635705688428802*^9, 
   3.635705692059754*^9}, {3.635705756436729*^9, 3.635705762091077*^9}, {
   3.635707220431583*^9, 3.635707229773766*^9}}],

Cell["\<\
Plot nonzero eigenvalues, which are sorted according to their real parts.\
\>", "Text",
 CellChangeTimes->{{3.635696831310079*^9, 3.63569685231135*^9}, {
  3.635696931576089*^9, 3.635696946798512*^9}, {3.635697009439763*^9, 
  3.635697016181295*^9}, {3.63570480116465*^9, 3.635704935165667*^9}, {
  3.635705018347196*^9, 3.635705062713682*^9}, {3.635705806124612*^9, 
  3.6357058465225773`*^9}, {3.635705943450033*^9, 3.635705986489213*^9}, {
  3.635706573306253*^9, 3.635706577344796*^9}, {3.635707126673628*^9, 
  3.635707160239077*^9}},
 Background->RGBColor[1., 1., 0.85]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Ncmax", ",", "Ncmin", ",", "Ncstep"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", "#1", "]"}], ">", 
        RowBox[{"Re", "[", "#2", "]"}]}], "&"}]}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{"#", ",", "0"}], "]"}], "&"}], "/@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Chop", "@", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"N", "[", 
          RowBox[{"DilM", "/.", 
           RowBox[{"Nf", "\[Rule]", "6"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"Nc", ",", "Ncmax", ",", "Ncmin", ",", "Ncstep"}], "}"}]}], 
      "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"tabev", "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Ncmax", "+", 
          RowBox[{"Ncstep", 
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}]}]}], ",", 
         RowBox[{"Re", "[", 
          RowBox[{"%", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"Im", "[", 
          RowBox[{"%", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"%", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "@", "%"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.635706588677061*^9, 3.6357067052566547`*^9}, {
   3.635706750769516*^9, 3.6357069239242067`*^9}, {3.635706954958343*^9, 
   3.635706966496765*^9}, 3.6357070946375637`*^9, {3.635707190957852*^9, 
   3.635707192192192*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "19.618507127909766`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "20.026497116696156`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "20.601708568651734`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "21.450565570612135`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "22.788026659752095`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "25.12208025305113`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "30.00000000000003`", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "16.358687658652027`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "16.439230463963945`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "16.53998332650868`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "16.67380006899585`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "16.86501873443257`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "17.142900772093466`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "17.15299420133747`", ",", 
       RowBox[{"-", "0.9093584557146618`"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "12.884679968799082`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "12.850632696472639`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "12.878428162247447`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "13.021375068904215`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "13.3967535876463`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "14.315080791154625`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "17.15299420133747`", ",", "0.9093584557146618`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "11.353341295767962`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "11.219771789287508`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "11.208109150374948`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "11.300705332587905`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "11.553700997809417`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "12.18340274498795`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "13.636625415993603`", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "10.843416862101188`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "10.72469051178612`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "10.625146507436341`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "10.85042664980343`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "11.19121004619417`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "11.766381643754858`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "12.999999999999986`", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "10.21393071967456`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "10.337789716351672`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "10.202135860856274`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "9.81768977566413`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "9.935424159122062`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "9.802061140199644`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "8.846106598971668`", ",", 
       RowBox[{"-", "0.5748084519102908`"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "9.423558774720108`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "9.500380242495572`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "9.606777114249782`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "9.337970206511267`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "8.077303986818855`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7.91111880784506`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "8.846106598971668`", ",", "0.5748084519102908`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "7.79211032601811`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7.761838742916829`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7.69236604198031`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7.541110471644493`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7.1496037429172015`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6.545980108172842`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5.95689021516068`", ",", 
       RowBox[{"-", "5.051045323891842`"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "7.077407505245743`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6.949644308719595`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6.781227193782247`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6.325461970675675`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6.499999999999995`", ",", 
       RowBox[{"-", "1.6583123951776988`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6.4579135066323845`", ",", 
       RowBox[{"-", "3.3728120179014445`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5.95689021516068`", ",", "5.051045323891842`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "6.308304560305509`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6.259558830482667`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6.151475861615914`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5.999999999999948`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6.499999999999995`", ",", "1.6583123951776988`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6.4579135066323845`", ",", "3.3728120179014445`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5.197019354191224`", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "4.7697214611679355`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "4.555693487991353`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "4.606827363362005`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5.453744226962537`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5.333284101723881`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4.098876025132844`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2.6274057821684806`", ",", 
       RowBox[{"-", "1.6380922990765074`"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "3.618091136030653`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3.8106090613539174`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "3.7902457634385405`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3.290362627955242`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2.6922824198595205`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2.952153743370811`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2.6274057821684806`", ",", "1.6380922990765074`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "2.4693076965837455`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2.4711733921020964`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2.471738044816103`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2.4622075916923976`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2.1368412820126497`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0.46889720383729167`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2.8413417171117246`"}], ",", "0"}], "}"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", 
       RowBox[{"-", "0.7310650929762793`"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", 
       RowBox[{"-", "0.9075103606200051`"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "1.1561689593203148`"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"-", "1.5254195620091207`"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "2.119449718288684`"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3.224760246865271`"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "6.159096648349595`"}], ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.635706635405107*^9, 3.635706673076516*^9}, {
   3.635706802152254*^9, 3.635706884647994*^9}, 3.635706924635665*^9, 
   3.635706967432535*^9, 3.635707098689865*^9, 3.635707193708885*^9, {
   3.635707563166115*^9, 3.63570759315131*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"tabev", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "All", ",", 
      RowBox[{";;", "2"}]}], "]"}], "]"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.635706581044221*^9, 3.635706581361422*^9}, {
   3.6357068581529408`*^9, 3.635706872840472*^9}, 3.6357069895644693`*^9, {
   3.635707568594796*^9, 3.635707571268539*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.016666666666666666`],
      AbsoluteThickness[1.6], 
     LineBox[{{8., 19.618507127909766`}, {7., 20.026497116696156`}, {6., 
      20.601708568651734`}, {5., 21.450565570612135`}, {4., 
      22.788026659752095`}, {3., 25.12208025305113}, {2., 
      30.00000000000003}}]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.016666666666666666`],
      AbsoluteThickness[1.6], 
     LineBox[{{8., 16.358687658652027`}, {7., 16.439230463963945`}, {6., 
      16.53998332650868}, {5., 16.67380006899585}, {4., 16.86501873443257}, {
      3., 17.142900772093466`}, {2., 17.15299420133747}}]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.016666666666666666`],
      AbsoluteThickness[1.6], 
     LineBox[{{8., 12.884679968799082`}, {7., 12.850632696472639`}, {6., 
      12.878428162247447`}, {5., 13.021375068904215`}, {4., 
      13.3967535876463}, {3., 14.315080791154625`}, {2., 
      17.15299420133747}}]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.016666666666666666`],
      AbsoluteThickness[1.6], 
     LineBox[{{8., 11.353341295767962`}, {7., 11.219771789287508`}, {6., 
      11.208109150374948`}, {5., 11.300705332587905`}, {4., 
      11.553700997809417`}, {3., 12.18340274498795}, {2., 
      13.636625415993603`}}]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.016666666666666666`],
      AbsoluteThickness[1.6], 
     LineBox[{{8., 10.843416862101188`}, {7., 10.72469051178612}, {6., 
      10.625146507436341`}, {5., 10.85042664980343}, {4., 
      11.19121004619417}, {3., 11.766381643754858`}, {2., 
      12.999999999999986`}}]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.016666666666666666`],
      AbsoluteThickness[1.6], 
     LineBox[{{8., 10.21393071967456}, {7., 10.337789716351672`}, {6., 
      10.202135860856274`}, {5., 9.81768977566413}, {4., 9.935424159122062}, {
      3., 9.802061140199644}, {2., 8.846106598971668}}]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.016666666666666666`],
      AbsoluteThickness[1.6], 
     LineBox[{{8., 9.423558774720108}, {7., 9.500380242495572}, {6., 
      9.606777114249782}, {5., 9.337970206511267}, {4., 8.077303986818855}, {
      3., 7.91111880784506}, {2., 8.846106598971668}}]}, 
    {RGBColor[1, 0.75, 0], PointSize[0.016666666666666666`], 
     AbsoluteThickness[1.6], 
     LineBox[{{8., 7.79211032601811}, {7., 7.761838742916829}, {6., 
      7.69236604198031}, {5., 7.541110471644493}, {4., 7.1496037429172015`}, {
      3., 6.545980108172842}, {2., 5.95689021516068}}]}, 
    {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.016666666666666666`], 
     AbsoluteThickness[1.6], 
     LineBox[{{8., 7.077407505245743}, {7., 6.949644308719595}, {6., 
      6.781227193782247}, {5., 6.325461970675675}, {4., 6.499999999999995}, {
      3., 6.4579135066323845`}, {2., 5.95689021516068}}]}, 
    {RGBColor[0.571589, 0.586483, 0.], PointSize[0.016666666666666666`], 
     AbsoluteThickness[1.6], 
     LineBox[{{8., 6.308304560305509}, {7., 6.259558830482667}, {6., 
      6.151475861615914}, {5., 5.999999999999948}, {4., 6.499999999999995}, {
      3., 6.4579135066323845`}, {2., 5.197019354191224}}]}, 
    {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.016666666666666666`], 
     AbsoluteThickness[1.6], 
     LineBox[{{8., 4.7697214611679355`}, {7., 4.555693487991353}, {6., 
      4.606827363362005}, {5., 5.453744226962537}, {4., 5.333284101723881}, {
      3., 4.098876025132844}, {2., 2.6274057821684806`}}]}, 
    {RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], PointSize[
     0.016666666666666666`], AbsoluteThickness[1.6], 
     LineBox[{{8., 3.618091136030653}, {7., 3.8106090613539174`}, {6., 
      3.7902457634385405`}, {5., 3.290362627955242}, {4., 
      2.6922824198595205`}, {3., 2.952153743370811}, {2., 
      2.6274057821684806`}}]}, 
    {RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
     PointSize[0.016666666666666666`], AbsoluteThickness[1.6], 
     LineBox[{{8., 2.4693076965837455`}, {7., 2.4711733921020964`}, {6., 
      2.471738044816103}, {5., 2.4622075916923976`}, {4., 
      2.1368412820126497`}, {3., 0.46889720383729167`}, {
      2., -2.8413417171117246`}}]}, 
    {RGBColor[0.736782672705901, 0.358, 0.5030266573755369], PointSize[
     0.016666666666666666`], AbsoluteThickness[1.6], 
     LineBox[{{8., -0.7310650929762793}, {7., -0.9075103606200051}, {
      6., -1.1561689593203148`}, {5., -1.5254195620091207`}, {
      4., -2.119449718288684}, {3., -3.224760246865271}, {
      2., -6.159096648349595}}]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.9062500000000002`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{2., 8.}, {-6.159096648349595, 30.00000000000003}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.635706864160531*^9, 3.635706886691286*^9}, 
   3.635706928061302*^9, 3.635706990217203*^9, 3.635707103062756*^9, 
   3.635707198592936*^9, {3.635707563420247*^9, 3.6357075932802353`*^9}}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Appendix: L=10 results", "Section",
 CellChangeTimes->{{3.594686722068488*^9, 3.594686744426174*^9}, {
   3.595270323966524*^9, 3.595270328797105*^9}, {3.5955807088896313`*^9, 
   3.595580714039543*^9}, {3.601982645397869*^9, 3.601982645592288*^9}, {
   3.6116748731782293`*^9, 3.6116748779346952`*^9}, {3.62844865123627*^9, 
   3.628448676672056*^9}, {3.635705210635501*^9, 3.63570522910415*^9}, {
   3.635706408141078*^9, 3.6357064098032627`*^9}, 3.6357072603889723`*^9, {
   3.6357076333131533`*^9, 3.635707662518416*^9}, {3.635708662078711*^9, 
   3.6357086680225687`*^9}}],

Cell["\<\
This section explains how to read the L=10 results from the attached text \
file, which should be put on the same folder as this notebook.
Execute the section \
\[OpenCurlyDoubleQuote]Preliminary\[CloseCurlyDoubleQuote] to utilize this \
section.\
\>", "Text",
 CellChangeTimes->{{3.635695665895504*^9, 3.635695791853056*^9}, {
  3.635695962916542*^9, 3.635696069714324*^9}, {3.6356962422821817`*^9, 
  3.635696374039503*^9}, {3.6356964834639177`*^9, 3.635696542141972*^9}, {
  3.635696654402273*^9, 3.635696706800928*^9}, {3.635705502567198*^9, 
  3.6357055914053373`*^9}, {3.635706038060017*^9, 3.63570604639301*^9}, {
  3.63570746650568*^9, 3.6357075002577333`*^9}, {3.635707651200726*^9, 
  3.6357076726386957`*^9}, {3.63570823994289*^9, 3.635708257149437*^9}, {
  3.6357086590882463`*^9, 3.6357086973102913`*^9}},
 Background->RGBColor[1., 1., 0.85],
 CellID->771024027],

Cell[BoxData[
 RowBox[{
  RowBox[{"LL", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.628448894189438*^9, 3.628448899237898*^9}, {
   3.6284507858870373`*^9, 3.628450786046022*^9}, {3.62845363932612*^9, 
   3.628453639555336*^9}, {3.6285279336866713`*^9, 3.6285279343095284`*^9}, 
   3.635707825402128*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<AncillaryL10Data.txt\>\""}]}], "Input",
 CellChangeTimes->{{3.635708626601263*^9, 3.635708628015339*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DilM", "=", 
   RowBox[{"MixingMatrix", "[", "LL", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.635707998895069*^9, 3.635707999026215*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tally", "/@", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"Transpose", "@", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"DilM", ",", "Nc", ",", "0"}], "]"}]}], ",", "#"}], "]"}], 
     "&"}], "/@", 
    RowBox[{"LargeNcZeroModes", "[", "LL", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6357081047978773`*^9, 3.635708225077104*^9}, {
  3.6357087107699614`*^9, 3.635708711663938*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "469"}], "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.635708114513658*^9, 3.635708188220069*^9}, 
   3.6357082279403667`*^9, {3.6357087098887444`*^9, 3.635708715288658*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basis of operators at L=10", "Subsection",
 CellChangeTimes->{{3.62740004339911*^9, 3.627400044556415*^9}, {
   3.627584789735853*^9, 3.627584790973812*^9}, {3.628448754221793*^9, 
   3.628448760725296*^9}, 3.62845078432543*^9, {3.6284536291869297`*^9, 
   3.628453629403304*^9}, {3.6285278753691797`*^9, 3.6285278756550426`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"multiPoly", "[", "10", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "6"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "6"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "6"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "8"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "6"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "8"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "5"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "7"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "7"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "6"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "5"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "4"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "5"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubscriptBox["y", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubscriptBox["y", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "3"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "3"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubscriptBox["y", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubscriptBox["y", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "4"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubscriptBox["y", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "3", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "4", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "2", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "1", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "4", "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["x", "5"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "4", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "5", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "5"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "4", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "5", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "5"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubscriptBox["y", "4"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "4", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "5", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "5"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubscriptBox["y", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["x", "1", "2"], " ", 
         SubsuperscriptBox["y", "4", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "5", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "5"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "4", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "5", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "5"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "4", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "5", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["y", "1", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "2"], " ", 
         SubsuperscriptBox["y", "2", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["y", "3", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "4"], " ", 
         SubsuperscriptBox["y", "4", "2"]}], "+", 
        RowBox[{
         SubscriptBox["x", "5"], " ", 
         SubsuperscriptBox["y", "5", "2"]}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"singlePoly", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "10"]}]}], ",", 
      RowBox[{
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["y", "10"]}]}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       SubscriptBox["x", "1"]}], ",", 
      RowBox[{"y", "\[Rule]", 
       SubscriptBox["y", "1"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"entirePoly", "[", "LL", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"List", "[", 
      RowBox[{"singlePoly", "[", "LL", "]"}], "]"}], ",", 
     RowBox[{"multiPoly", "[", "LL", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"entireTrc", "[", "LL", "]"}], "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"indToMultiTrace", "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"polyToInd", "[", 
           RowBox[{"#", ",", 
            RowBox[{"Length", "@", 
             RowBox[{
              RowBox[{"partitionLength", "[", "LL", "]"}], "[", 
              RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
         RowBox[{
          RowBox[{"entirePoly", "[", "LL", "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"Length", "@", 
         RowBox[{"entirePoly", "[", "LL", "]"}]}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"SubFx", "[", "LL", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpBase", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"entireTrc", "[", "LL", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"baseNum", "=", 
  RowBox[{"Length", "@", "OpBase"}]}]}], "Input",
 CellChangeTimes->{{3.627584816471272*^9, 3.6275848185920477`*^9}, {
   3.627584863508017*^9, 3.627584865922785*^9}, {3.628342271904983*^9, 
   3.62834227502713*^9}, 3.628440857235016*^9, 3.628448892002284*^9, {
   3.6284489358581343`*^9, 3.628448950808394*^9}, 3.628450800388385*^9, {
   3.628453661959898*^9, 3.628453679832288*^9}, {3.6285279033232594`*^9, 
   3.628527929878559*^9}, 3.6357078098811073`*^9, {3.6357078472250013`*^9, 
   3.635707847492264*^9}, 3.635707981488446*^9}],

Cell[BoxData["469"], "Output",
 CellChangeTimes->{{3.635707964004334*^9, 3.635707985810605*^9}, 
   3.635708716337895*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Application", "Subsection",
 CellChangeTimes->{{3.62740004339911*^9, 3.627400044556415*^9}, {
   3.627584789735853*^9, 3.627584790973812*^9}, {3.628448754221793*^9, 
   3.628448760725296*^9}, 3.62845078432543*^9, {3.6284536291869297`*^9, 
   3.628453629403304*^9}, {3.6285278753691797`*^9, 3.6285278756550426`*^9}, {
   3.635708297734186*^9, 3.6357083026526823`*^9}, {3.635708348525597*^9, 
   3.635708350139908*^9}}],

Cell["\<\
As an application, we present the explicit large Nc zero modes at L=10\
\>", "Text",
 CellChangeTimes->{{3.635695665895504*^9, 3.635695791853056*^9}, {
  3.635695962916542*^9, 3.635696069714324*^9}, {3.6356962422821817`*^9, 
  3.635696374039503*^9}, {3.6356964834639177`*^9, 3.635696542141972*^9}, {
  3.635696654402273*^9, 3.635696706800928*^9}, {3.635705502567198*^9, 
  3.6357055914053373`*^9}, {3.635706038060017*^9, 3.63570604639301*^9}, {
  3.63570746650568*^9, 3.6357075002577333`*^9}, {3.635707651200726*^9, 
  3.6357076726386957`*^9}, {3.63570823994289*^9, 3.635708257149437*^9}, {
  3.635708356645207*^9, 3.635708380683605*^9}, {3.6357087287901154`*^9, 
  3.635708740797347*^9}},
 Background->RGBColor[1., 1., 0.85],
 CellID->1719109917],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Dot", "[", 
    RowBox[{"OpBase", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"LargeNcZeroModes", "[", "10", "]"}]}]], "Input",
 CellChangeTimes->{{3.635708329542289*^9, 3.635708336898275*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "40"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"80", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"80", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"80", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"3", " ", "Nf"}]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"3", " ", "Nf"}]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"3", " ", "Nf"}]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"3", " ", "Nf"}]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["Nf", "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}], "-", 
    RowBox[{"4", " ", "Nf", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["Nf", "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["Nf", "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["Nf", "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"Nf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", "Nf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["Nf", "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["Nf", "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}], "-", 
    RowBox[{"Nf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"8", " ", "Nf", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}], "-", 
    RowBox[{"Nf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"Nf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"8", " ", "Nf", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}], "-", 
    RowBox[{"16", " ", "Nf", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", "+", 
       RowBox[{"8", " ", "Nf"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["Nf", "2"]}]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", "+", 
       RowBox[{"8", " ", "Nf"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["Nf", "2"]}]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "10"}], "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "10"}], "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", "+", 
       RowBox[{"8", " ", "Nf"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["Nf", "2"]}]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"48", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "Nf"}], "+", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "Nf"}], "+", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"8", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "-", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", "Nf", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "-", 
       RowBox[{"2", " ", "Nf"}]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"4", " ", "Nf", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"Nf", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "-", 
       RowBox[{"6", " ", "Nf"}], "+", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"Nf", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "Nf"}], "+", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "Nf"}], "+", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "Nf"}], "+", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Nf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}], "+", 
    RowBox[{"Nf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"8", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", "+", 
       RowBox[{"4", " ", "Nf"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nf", "2"]}]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "-", 
       RowBox[{"12", " ", "Nf"}], "-", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "-", 
       RowBox[{"12", " ", "Nf"}], "-", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}], "-", 
    RowBox[{"6", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"48", " ", "Nf", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "Nf"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "Nf"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}], "-", 
    RowBox[{"Nf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "Nf"}], ")"}], "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", "Nf", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "Nf"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "Nf"}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SuperscriptBox["Nf", "2"]}], ")"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", "Nf", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Nf", "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "-", 
    RowBox[{"5", " ", "Nf", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"30", " ", 
     SuperscriptBox["Nf", "2"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["Nf", "3"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "-", 
    RowBox[{"40", " ", "Nf", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["Nf", "4"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["Nf", "3"], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i1"], ",", 
        SubscriptBox["\[Phi]", "i1"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i2"], ",", 
        SubscriptBox["\[Phi]", "i2"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i3"], ",", 
        SubscriptBox["\[Phi]", "i3"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i4"], ",", 
        SubscriptBox["\[Phi]", "i4"]}], "}"}], "]"}], " ", 
     RowBox[{"trc", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i5"], ",", 
        SubscriptBox["\[Phi]", "i5"]}], "}"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.635708338098423*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1009, 781},
WindowMargins->{{104, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 225, 5, 51, "Subtitle",
 CellID->404400189],
Cell[CellGroupData[{
Cell[830, 31, 117, 2, 64, "Section",
 CellID->2115717415],
Cell[950, 35, 2182, 46, 279, "Text",
 CellID->828366879],
Cell[3135, 83, 621, 14, 46, "Text",
 CellID->643838884]
}, Open  ]],
Cell[CellGroupData[{
Cell[3793, 102, 217, 4, 64, "Section",
 CellID->1388791541],
Cell[4013, 108, 242, 4, 46, "Text"],
Cell[4258, 114, 236, 5, 28, "Input"],
Cell[4497, 121, 241, 5, 46, "Text"],
Cell[4741, 128, 19648, 592, 955, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[24426, 725, 186, 3, 50, "Section",
 CellID->225651852],
Cell[CellGroupData[{
Cell[24637, 732, 528, 8, 44, "Subsection",
 CellID->1788771325],
Cell[25168, 742, 935, 23, 84, "Text",
 CellID->1256084922],
Cell[26106, 767, 17958, 475, 800, "Input",
 CellID->772796674]
}, Open  ]],
Cell[CellGroupData[{
Cell[44101, 1247, 603, 8, 44, "Subsection",
 CellID->1470800623],
Cell[44707, 1257, 1567, 45, 63, "Input",
 CellID->189607217],
Cell[46277, 1304, 657, 18, 46, "Input",
 CellID->2018981122],
Cell[46937, 1324, 1129, 31, 47, "Input",
 CellID->194751161]
}, Open  ]],
Cell[CellGroupData[{
Cell[48103, 1360, 682, 9, 44, "Subsection"],
Cell[48788, 1371, 665, 17, 28, "Input"],
Cell[CellGroupData[{
Cell[49478, 1392, 536, 15, 28, "Input"],
Cell[50017, 1409, 5348, 163, 101, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55414, 1578, 272, 3, 44, "Subsection"],
Cell[CellGroupData[{
Cell[55711, 1585, 1052, 29, 97, "Input"],
Cell[56766, 1616, 6276, 189, 131, "Output"],
Cell[63045, 1807, 189, 3, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[63295, 1817, 398, 5, 50, "Section"],
Cell[CellGroupData[{
Cell[63718, 1826, 176, 2, 44, "Subsection"],
Cell[63897, 1830, 759, 17, 86, "Text"],
Cell[64659, 1849, 1278, 36, 100, "Input"],
Cell[65940, 1887, 50058, 1374, 2226, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116035, 3266, 267, 3, 44, "Subsection"],
Cell[116305, 3271, 2248, 79, 131, "Input"],
Cell[118556, 3352, 3266, 81, 146, "Text"],
Cell[121825, 3435, 835, 24, 63, "Input"],
Cell[122663, 3461, 2940, 97, 192, "Text"],
Cell[125606, 3560, 644, 18, 63, "Input"],
Cell[126253, 3580, 2639, 69, 188, "Text"],
Cell[128895, 3651, 793, 21, 80, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129725, 3677, 299, 4, 44, "Subsection"],
Cell[130027, 3683, 745, 17, 105, "Text"],
Cell[130775, 3702, 113, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[130913, 3709, 205, 4, 46, "Input"],
Cell[131121, 3715, 245, 9, 28, "Output"]
}, Open  ]],
Cell[131381, 3727, 621, 18, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132039, 3750, 328, 4, 44, "Subsection"],
Cell[132370, 3756, 560, 10, 46, "Text"],
Cell[CellGroupData[{
Cell[132955, 3770, 127, 2, 28, "Input"],
Cell[133085, 3774, 8414, 256, 580, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141536, 4035, 100, 1, 28, "Input"],
Cell[141639, 4038, 6209, 188, 131, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[147909, 4233, 469, 6, 50, "Section"],
Cell[CellGroupData[{
Cell[148403, 4243, 372, 5, 44, "Subsection"],
Cell[148778, 4250, 408, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[149211, 4265, 148, 3, 28, "Input"],
Cell[149362, 4270, 604, 11, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150003, 4286, 223, 6, 28, "Input"],
Cell[150229, 4294, 1692, 52, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[151970, 4352, 364, 5, 44, "Subsection"],
Cell[152337, 4359, 586, 10, 46, "Text"],
Cell[CellGroupData[{
Cell[152948, 4373, 2116, 62, 97, "Input"],
Cell[155067, 4437, 10307, 254, 335, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165411, 4696, 485, 11, 28, "Input"],
Cell[165899, 4709, 5525, 101, 231, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[171485, 4817, 583, 8, 50, "Section"],
Cell[172071, 4827, 885, 16, 65, "Text",
 CellID->771024027],
Cell[172959, 4845, 312, 6, 28, "Input"],
Cell[173274, 4853, 267, 6, 46, "Input"],
Cell[173544, 4861, 177, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[173746, 4869, 489, 13, 28, "Input"],
Cell[174238, 4884, 1152, 37, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175427, 4926, 336, 4, 44, "Subsection"],
Cell[CellGroupData[{
Cell[175788, 4934, 263027, 7485, 3414, "Input"],
Cell[438818, 12421, 122, 2, 28, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[438989, 12429, 423, 6, 36, "Subsection"],
Cell[439415, 12437, 757, 13, 46, "Text",
 CellID->1719109917],
Cell[CellGroupData[{
Cell[440197, 12454, 239, 6, 28, "Input"],
Cell[440439, 12462, 154680, 4524, 3487, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

